On deformations and extensions of $\text{Diff}(S^2)$

We investigate the algebra of vector fields on the sphere. First, we find that linear deformations of this algebra are obstructed under reasonable conditions. In particular, we show that $hs[\lambda]$, the one-parameter deformation of the algebra of area-preserving vector fields, does not extend to the entire algebra. Next, we study some non-central extensions through the embedding of $\mathfrak{v}\mathfrak{e}\mathfrak{c}\mathfrak{t}(S^2)$ into $\mathfrak{v}\mathfrak{e}\mathfrak{c}\mathfrak{t}(\mathbb{C}^*)$. For the latter, we discuss a three parameter family of non-central extensions which contains the symmetry algebra of asymptotically flat and asymptotically Friedmann spacetimes at future null infinity, admitting a simple free field realization.

==> vectS2deformations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    536335,      15713]
NotebookOptionsPosition[    519645,      15505]
NotebookOutlinePosition[    519982,      15520]
CellTagsIndexPosition[    519939,      15517]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["0.- Preliminaries", "Title",
 CellChangeTimes->{{3.827483111490745*^9, 3.827483133978197*^9}, {
  3.827483184745987*^9, 
  3.827483186690125*^9}},ExpressionUUID->"2fef5841-b38e-47ed-99b7-\
b5ebbe5fae3f"],

Cell[CellGroupData[{

Cell["0.1.- Dictionary", "Chapter",
 CellChangeTimes->{{3.82748317377843*^9, 3.827483180241928*^9}, {
  3.829113039623505*^9, 
  3.8291130397434597`*^9}},ExpressionUUID->"c9fdffb8-86e6-40ac-bd91-\
f4ae712d148f"],

Cell[TextData[{
 "\nWe introduce a small dictionary explaining the correlation between some \
quantities defined in the notebook and those in the manuscript.\n\nl, j \
\[LeftRightArrow] both label orbital quantum number.\nm \[LeftRightArrow] \
magnetic quantum number.\nT[l,m,f] \[LeftRightArrow] Area preserving vector \
fields T^l_m acting on a function on the sphere f.\nS[l,m,f] \
\[LeftRightArrow] Non area preserving vector fields S^l_m acting on a \
function on the sphere f.\nSphericalHarmonicY[l,m,\[Theta],\[Phi]] \
\[LeftRightArrow] Spherical harmonics Y^l_m(\[Theta],\[Phi]) in Mathematica\
\[CloseCurlyQuote]s convention.\nY[l_,m_,z_,zb_] \[LeftRightArrow] Spherical \
harmonics Y^l_m(z,\\bar{z}) in stereographic coordinates in Mathematica\
\[CloseCurlyQuote]s convention.\nAP[l,m,f] \[LeftRightArrow] Chiral basis \
vector fields ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"A", "^", "l_m"}], ")"}], "+"], TraditionalForm]],ExpressionUUID->
  "5bf3bca0-b445-44ae-9bee-d0ee04bba1d7"],
 " acting on a function on the sphere f.\nAM[l,m,f] \[LeftRightArrow] Chiral \
basis vector fields ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"A", "^", "l_m"}], ")"}], "-"], TraditionalForm]],ExpressionUUID->
  "c381ec0e-b05b-4820-a7f6-3882c772a5ac"],
 " acting on a function on the sphere f.\nmycomm[t[j1,m1],t[j2,m2]] \
\[LeftRightArrow] Commutator of area preserving vector fields \
[T^j1_m1,T^j2_m2].\nmycomm[t[j1,m1],s[j2,m2]] \[LeftRightArrow] Commutator of \
area preserving and non area preserving vector fields [T^j1_m1,S^j2_m2].\n\
mycomm[s[j1,m1],s[j2,m2]] \[LeftRightArrow] Commutator of non area preserving \
vector fields [S^j1_m1,S^j2_m2].\nmycttt[j1,j2,j] \[LeftRightArrow] \
Equivalent to A(j1,j2,j) in equation (2.15) of the manuscript.\n\
myctts[j1,j2,j] \[LeftRightArrow] Equivalent to B(j1,j2,j) in equation (2.15) \
of the manuscript.\nmyctst[j1,j2,j] \[LeftRightArrow] Equivalent to \
C(j1,j2,j) in equation (2.16) of the manuscript.\nmyctss[j1,j2,j] \
\[LeftRightArrow] Equivalent to D(j1,j2,j) in equation (2.16) of the \
manuscript.\nmycsst[j1,j2,j] \[LeftRightArrow] Equivalent to E(j1,j2,j) in \
equation (2.17) of the manuscript.\nmycsss[j1,j2,j] \[LeftRightArrow] \
Equivalent to F(j1,j2,j) in equation (2.17) of the manuscript.\n\n(Note that \
mycomm[s[j1,m1],t[j2,m2]] and mycstt[j1,j2,j] , mycsts[j1,j2,j] are \
determined by mycomm[t[j1,m1],s[j2,m2]] and myctst[j1,j2,j] , myctss[j1,j2,j] \
but necessary for technically running the code)\n\n\
Jacobittt[j1,m1,j2,m2,j3,m3] \[LeftRightArrow] Jacobi identities \
[T^j1_m1,T^j2_m2, T^j3_m3] + cyclic permutations = 0.\n\
Jacobitts[j1,m1,j2,m2,j3,m3] \[LeftRightArrow] Jacobi identities \
[T^j1_m1,T^j2_m2, S^j3_m3] + cyclic permutations = 0.\n\
Jacobitss[j1,m1,j2,m2,j3,m3] \[LeftRightArrow] Jacobi identities \
[T^j1_m1,S^j2_m2, S^j3_m3] + cyclic permutations = 0.\n\
Jacobisss[j1,m1,j2,m2,j3,m3] \[LeftRightArrow] Jacobi identities \
[S^j1_m1,S^j2_m2, S^j3_m3] + cyclic permutations = 0.\n\[Gamma] \
\[LeftRightArrow] Parameter used to display Jacobi identities, which \
determines the maximal Jacobi identity accesible depending on the orbital \
quantum number as \[Gamma]=j_{max}+1.\n\[Beta] \[LeftRightArrow] Parameter \
used to display algebra of commutators, which determines the maximal \
commutator accesible depending on the orbital quantum number as \
\[Gamma]=j_{max}+1.\n\[Lambda] \[LeftRightArrow] Deformation parameter of hs[\
\[Lambda]] appearing in equation (2.18) of the manuscript. \n\
myprod[t[j1,m1],t[j2,m2]] \[LeftRightArrow] Lone star product equivalent to \
equation (2.18) of the manuscript. \n\n(myprod[t[j1,m1],s[j2,m2]] , \
myprod[s[j1,m1],t[j2,m2]] and myprod[s[j1,m1],s[j2,m2]] are used to define \
the commutators [T,S] , [S,T] and [S,S] due to technical reasons but do not \
carry any more meaning than the commutators themselves)\n\n\
mycomm[a[j1,m1],a[j2,m2]] \[LeftRightArrow] Commutator of chiral vector \
fields [A^j1_m1, A^j2_m2].\nmyc[j1,j2,j] \[LeftRightArrow] Equivalent to \
G(j1,j2,j) in equation (2.20) of the manuscript.\nJacobi[j1,m1,j2,m2,j3,m3] \
\[LeftRightArrow] Jacobi identities [A^j1_m1,A^j2_m2, A^j3_m3] + cyclic \
permutations = 0.\n"
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQ/cmEqaah/Y2j18XqVhBd9yXBbzaQLnk/PQ5Ep61L
SgLRC5Qac0F02ArHGhB96V7SLBB9z7BtGYj22LRxFYje97VwM4jO4s69BKLP
2ppeB9FF9y7cAdHz5XY/AtExSTUvQLRBT8Q7sPnTXN+DaFFLf9M5QPqVzvsU
EP0huzIPRPOE5faB6DuN9ZNBNNd++cUgWv2W5FoQrXbt1gkQ7Zj69xyI3lLP
dANEbzpx+DaIXrG7/D6I/pn56jmIbhFY8QJEdyhtO/Gl841j2QPP0yD6cmv6
eRDN6bLhEog2+6R0Wb77jWMc0/orIHrdUbanILqgvv81iAYA5He1Tg==
  
  "],ExpressionUUID->"934e0544-6fb4-4b91-8fe4-4c9ab478162a"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
0.2.- Brief description of content and results of each section\
\>", "Chapter",
 CellChangeTimes->{{3.827582333505226*^9, 3.827582358953095*^9}, {
  3.8291127634086637`*^9, 3.829112775192625*^9}, {3.829113015255259*^9, 
  3.829113043087468*^9}, {3.829113344590135*^9, 3.829113352013775*^9}, {
  3.829197975749058*^9, 
  3.829197980717122*^9}},ExpressionUUID->"c68515bc-2587-4dd2-99b5-\
b27115fc7dee"],

Cell[TextData[{
 "\nChapter 1: contains many commutators of the classical algebra for both \
area and chiral basis, which permit to check the computations of section 2.1 \
in the paper and are used in order to compare to the classical algebra in \
section 2.2 of the manuscript and chapters 2, 3 and 4 of this notebook. \
Concretely, we employ these commutators to make sure that we always remain in \
the classical branch while analyzing deformations and also to pick the right \
coefficients to fix the normalization freedom, present at every level of \
total angular momentum, for the generators in both basis.\n\nChapter 2: here \
we study deformations of the algebra of smooth vector fields on the sphere, \
vect(",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["S", "2"], TraditionalForm]],ExpressionUUID->
  "83997f01-7d26-4f26-af1f-3556a274b22e"],
 "), in the (T^l_m,S^l_m) basis. In order to do so, we implement the \
assumptions described in section 2.2 of the manuscript: Jacobi identities, \
parity invariance, spherical tensor representation under rotations of the \
generators and  classical branch. Concretely, we imposed Jacobi identities \
described in footnote 6 of the paper. The result is that under those \
assumptions we do not find any deformations up to j_{max}=7, being the \
algebra of commutators with j<4 completely determined.\n\nChapter 3: in this \
chapter we prove that the hs[\[Lambda]] deformation of the algebra of smooth \
area preserving vector fields on the sphere, svect(",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["S", "2"], TraditionalForm]],ExpressionUUID->
  "838155b6-2b20-406b-9829-9d0959f1f942"],
 "), is not extendable to a deformation of the full algebra vect(",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["S", "2"], TraditionalForm]],ExpressionUUID->
  "95dd4ade-bc0a-43e0-a87a-990304440d3e"],
 "). The procedure and assumptions are the same as in Chapter 2, the only \
difference is that we use the lone star product for the algebra of area \
preserving vector fields [T,T] as in equation (2.18) of the manuscript. The \
result is that Jacobi identities cannot be verified under these assumptions, \
because they are not solvable at level \[Gamma]=7 without setting generators \
to zero, which is inconsistent with the classical branch requirement and \
leads to further evident internal inconsistencies.\n\nChapter 4: we \
investigate possible deformations of the chiral subalgebra ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["A", "+"], TraditionalForm]],ExpressionUUID->
  "a0da509b-3f0c-4b93-89f6-056d411b7494"],
 ", obviously in the chiral basis. The procedure is analogous to the previous \
sections but without imposing parity. The result is that under those \
assumptions we do not find any deformations up to j_{max}=7, being the \
algebra of commutators with j<4 completely determined."
}], "Text",
 CellChangeTimes->{{3.829112148417618*^9, 3.8291124492260036`*^9}, {
   3.8291124839146957`*^9, 3.8291124904746637`*^9}, {3.829112542017723*^9, 
   3.829112786273003*^9}, {3.8291128583124743`*^9, 3.829112897056307*^9}, {
   3.829113045695333*^9, 3.829113189391644*^9}, {3.829113230823163*^9, 
   3.829113322719483*^9}, {3.829113355294219*^9, 3.829113392885898*^9}, {
   3.8291134291183968`*^9, 3.829113451717761*^9}, {3.829197360170434*^9, 
   3.829197372001001*^9}, 3.829197527600031*^9, {3.829197617367159*^9, 
   3.829197705135268*^9}, {3.829197836710333*^9, 3.829197837966381*^9}, {
   3.8291978681908817`*^9, 3.829197963838336*^9}, {3.829198009093815*^9, 
   3.8291980295491858`*^9}, {3.829198124878327*^9, 3.829198239892807*^9}, {
   3.829198291189118*^9, 3.8291983017158203`*^9}, {3.829198401084025*^9, 
   3.829198596363517*^9}, {3.829198661027116*^9, 3.829198815866658*^9}, {
   3.830425393004958*^9, 3.830425442450227*^9}, {3.83042551514682*^9, 
   3.830425547473269*^9}, {3.83103766476399*^9, 3.831037698484695*^9}, {
   3.831037959297513*^9, 
   3.831037967410676*^9}},ExpressionUUID->"4031065d-a84a-422a-9a47-\
e0c336b09a73"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "1.- Classical algebra: Vect(",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["S", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d4c52be2-6744-47c8-bfed-75f91b5138ae"],
 ") "
}], "Title",
 CellChangeTimes->{{3.827468739128978*^9, 3.8274687433674793`*^9}, {
  3.8274810579412947`*^9, 3.8274810621173563`*^9}, {3.829197388888105*^9, 
  3.8291973950016413`*^9}},ExpressionUUID->"ef92ca27-055b-455c-9d20-\
a45c89f9eae7"],

Cell[CellGroupData[{

Cell["1.1.- Area basis", "Chapter",
 CellChangeTimes->{{3.827481668432826*^9, 3.8274817241376543`*^9}, {
  3.827481797449394*^9, 3.827481817153157*^9}, {3.8280933964633913`*^9, 
  3.8280933973113937`*^9}},ExpressionUUID->"d0c99add-d553-45ad-888d-\
c2f1a7c10ec8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Definition", " ", "of", " ", "generators"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"l_", ",", "m_", ",", "f_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     FractionBox["2", 
      SqrtBox[
       FractionBox["3", "\[Pi]"]]], ")"}], 
    RowBox[{"I", "/", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"SphericalHarmonicY", "[", 
          RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",",
          "\[Phi]"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{"f", ",", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"SphericalHarmonicY", "[", 
          RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",",
          "\[Theta]"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{"f", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S", "[", 
    RowBox[{"l_", ",", "m_", ",", "f_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     FractionBox["2", 
      SqrtBox[
       FractionBox["3", "\[Pi]"]]], ")"}], "I", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"SphericalHarmonicY", "[", 
          RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",",
          "\[Theta]"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{"f", ",", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], ")"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"SphericalHarmonicY", "[", 
          RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], ",",
          "\[Phi]"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{"f", ",", "\[Phi]"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.8274687521648912`*^9, 3.827468894664482*^9, {3.829137101246814*^9, 
   3.829137126883884*^9}},ExpressionUUID->"5d019bc2-47e5-4f6c-b95b-\
79f1c8f19461"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Commutators", " ", "to", " ", "fix", " ", "the", " ", "normalization", 
    " ", "and", " ", "compare", " ", "deformations", " ", "to", " ", 
    "classical", " ", "algebra"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"l", "=", 
    RowBox[{"1", " ", "subalgebra"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"T", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     " ", 
     RowBox[{"T", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"f", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"T", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     " ", 
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"f", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"f", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"f", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     " ", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"f", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}]}], 
    "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"f", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["T", "2"], " ", "and", " ", 
      SuperscriptBox["T", "l"], " ", "with", " ", "l"}], ">", "1"}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"T", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox["3"]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SqrtBox[
         FractionBox["6", "7"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"3", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"T", "[", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SqrtBox[
         FractionBox["6", "7"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["5", 
         SqrtBox["7"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"4", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"T", "[", 
      RowBox[{"4", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["5", 
         SqrtBox["7"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SqrtBox[
         FractionBox["10", "11"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"5", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"5", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"T", "[", 
      RowBox[{"5", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SqrtBox[
         FractionBox["10", "11"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], " ", 
        SqrtBox[
         FractionBox["21", "143"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"6", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"6", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"T", "[", 
      RowBox[{"6", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], " ", 
        SqrtBox[
         FractionBox["21", "143"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"5", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SqrtBox[
         FractionBox["3", "13"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"7", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"7", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"T", "[", 
      RowBox[{"7", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SqrtBox[
         FractionBox["3", "13"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"6", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SqrtBox[
         FractionBox["7", "17"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"8", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"8", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"T", "[", 
      RowBox[{"8", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SqrtBox[
         FractionBox["7", "17"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"7", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20"}], " ", 
        SqrtBox[
         FractionBox["3", "323"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"9", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"9", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"T", "[", 
      RowBox[{"9", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20"}], " ", 
        SqrtBox[
         FractionBox["3", "323"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"8", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SqrtBox[
         FractionBox["55", "133"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"10", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"10", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"T", "[", 
      RowBox[{"10", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SqrtBox[
         FractionBox["55", "133"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"9", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "10"}], " ", 
        SqrtBox[
         FractionBox["6", "161"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"11", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["T", "l"], " ", "and", " ", 
      SuperscriptBox["S", "1"], " ", "with", " ", "l"}], ">", "1"}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "5"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["3"]]}], ")"}], 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["2", "105"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"3", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"3", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["5", "21"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["6"]]}], ")"}], 
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["5", "14"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"4", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"4", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "14"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["10"]]}], ")"}], 
      RowBox[{"S", "[", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "55"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"5", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"5", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"5", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"14", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["2", "55"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["15"]]}], ")"}], 
      RowBox[{"S", "[", 
       RowBox[{"5", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"10", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["7", "429"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"6", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"6", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"6", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"28", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["5", "429"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"5", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["21"]]}], ")"}], 
      RowBox[{"S", "[", 
       RowBox[{"6", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["15", "91"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"7", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"7", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"7", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"72", " ", "\[ImaginaryI]"}], 
        SqrtBox["455"]], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"6", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["7"]}]]}], ")"}], 
      RowBox[{"S", "[", 
       RowBox[{"7", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["21", "2"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "85"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"8", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"8", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"8", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["3", "2"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["105", "17"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"7", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", "6"]}], ")"}], 
      RowBox[{"S", "[", 
       RowBox[{"8", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["56", "3"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["5", "323"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"9", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"9", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"9", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"220", " ", "\[ImaginaryI]"}], 
        RowBox[{"3", " ", 
         SqrtBox["323"]}]], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"8", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"3", " ", 
          SqrtBox["5"]}]]}], ")"}], 
      RowBox[{"S", "[", 
       RowBox[{"9", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["33", "665"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"10", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"More", " ", "commutators"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SuperscriptBox["T", "1"], " ", "and", " ", 
     SuperscriptBox["T", "2"]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"T", "[", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox["2"]}], ")"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"T", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox["3"]}], ")"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"T", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox["3"]}], ")"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"T", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox["2"]}], ")"}], " ", 
      RowBox[{"T", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"T", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}]}], 
    "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SuperscriptBox["T", "2"], " ", "and", " ", 
     SuperscriptBox["T", "2"]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"T", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox["3"]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SqrtBox[
         FractionBox["6", "7"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SuperscriptBox["T", "1"], " ", "and", " ", 
     SuperscriptBox["S", "2"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox["2"], ")"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox["3"], ")"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox["3"], ")"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox["2"], ")"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "2"}], ")"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", "1", ")"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", "2", ")"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox["2"]}], ")"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox["3"]}], ")"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox["3"]}], ")"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"T", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox["2"]}], ")"}], " ", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SuperscriptBox["S", "1"], " ", "and", " ", 
     SuperscriptBox["S", "2"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", "3"], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["2", "315"]]}], ")"}], 
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"5", " "}]]]}], ")"}], 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", "3"]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["2", "315"]]}], ")"}], 
      RowBox[{"S", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"5", " "}]]]}], ")"}], 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SuperscriptBox["T", "2"], " ", "and", " ", 
     SuperscriptBox["S", "1"]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "5"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]"}], 
        SqrtBox["35"]], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "5"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["3"]]}], ")"}], 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["2", "105"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"T", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "5"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        SqrtBox["3"]], ")"}], 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["2", "105"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SuperscriptBox["T", "3"], " ", "and", " ", 
     SuperscriptBox["S", "1"]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"3", ",", "2", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"3", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"20", " ", "\[ImaginaryI]"}], 
         RowBox[{"3", " ", 
          SqrtBox["7"]}]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"2", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", "3"], ")"}], 
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["3", "7"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"T", "[", 
        RowBox[{"3", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["5", "7"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"2", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["5"], "6"]}], ")"}], 
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox["15", "7"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"T", "[", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"20", " ", "\[ImaginaryI]"}], 
        SqrtBox["21"]], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"2", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]], ")"}], 
      RowBox[{"S", "[", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", 
         SqrtBox["7"]}]], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"3", ",", "2", ",", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"T", "[", 
        RowBox[{"3", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["5"], "2"]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"3", ",", "1", ",", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"f", "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], 
        "-", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"T", "[", 
           RowBox[{"3", ",", "1", ",", 
            RowBox[{"f", "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        SqrtBox["3"], "2"], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"3", ",", "3", ",", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"f", "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], 
        "-", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"T", "[", 
           RowBox[{"3", ",", "3", ",", 
            RowBox[{"f", "[", 
             RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}]}], 
       ")"}]}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"3", ",", "2", ",", 
       RowBox[{"f", "[", 
        RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"S", "^", "l_"}], "1", " ", "with", " ", 
     RowBox[{"S", "^", "l_"}], 
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "5"}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{"S", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"3", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "11"}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SqrtBox[
         FractionBox["7", "3"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["5", 
        SqrtBox["33"]], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"5", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"4", ",", "1", ",", 
       RowBox[{"S", "[", 
        RowBox[{"4", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"4", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"4", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "19"}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"18", " ", 
          SqrtBox["21"]}], "11"]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"45", " ", 
          SqrtBox[
           FractionBox["3", "11"]]}], "13"]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"5", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"112", " ", 
         SqrtBox["5"]}], "143"], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"7", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"S", "^", "l_"}], "2", " ", "with", " ", 
     RowBox[{"S", "^", "l_"}], 
     RowBox[{"{", 
      RowBox[{"-", "2"}], "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", "10", ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"3", ",", "2", ",", 
       RowBox[{"S", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"3", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", "22", ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["7", "3"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["4", 
        SqrtBox["33"]], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"5", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"S", "^", "l_"}], 
     RowBox[{"{", "l", "}"}], " ", "with", " ", 
     RowBox[{"S", "^", "l_"}], 
     RowBox[{"{", 
      RowBox[{"-", "l"}], "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"S", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "33"}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["7", "3"]]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        SqrtBox["33"]], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"5", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"4", ",", "4", ",", 
       RowBox[{"S", "[", 
        RowBox[{"4", ",", 
         RowBox[{"-", "4"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"S", "[", 
      RowBox[{"4", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"4", ",", "4", ",", 
         RowBox[{"f", "[", 
          RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", "76", ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"28", " ", 
          SqrtBox["21"]}], "11"]}], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"20", " ", 
         SqrtBox[
          FractionBox["3", "11"]]}], "13"], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"5", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"8", " ", 
         SqrtBox["5"]}], "143"], ")"}], 
      RowBox[{"T", "[", 
       RowBox[{"7", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.827468959732151*^9, 3.82746896213305*^9}, {
  3.828092690127898*^9, 3.828092769741342*^9}, {3.828092846729514*^9, 
  3.828092862394477*^9}, {3.828092894306348*^9, 3.8280928961668987`*^9}, {
  3.828093041162753*^9, 3.828093041770282*^9}, {3.828093097590131*^9, 
  3.828093102340642*^9}, {3.828093244876608*^9, 3.828093284249702*^9}, {
  3.829138033098678*^9, 
  3.829138156136939*^9}},ExpressionUUID->"04f7ae48-e106-4fd9-9c24-\
660893493acc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.82746919465406*^9},
 CellLabel->
  "Out[635]=",ExpressionUUID->"5b6db710-3d93-42fe-a8a4-8866fd66d484"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469194656404*^9},
 CellLabel->
  "Out[636]=",ExpressionUUID->"9c7781e8-1f04-4376-b353-30688fbf4ff3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.82746919466516*^9},
 CellLabel->
  "Out[637]=",ExpressionUUID->"444139bb-3f25-4d62-9baf-fc6e9487a2b1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8274691947026443`*^9},
 CellLabel->
  "Out[638]=",ExpressionUUID->"478452d0-71b8-4b93-afd8-b307d8fce48f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8274691947425528`*^9},
 CellLabel->
  "Out[639]=",ExpressionUUID->"7d3191cf-1379-4884-8728-8ba9a67593ae"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469194743763*^9},
 CellLabel->
  "Out[640]=",ExpressionUUID->"4a755d67-7623-4069-8718-e28682e8d4db"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8274691947916393`*^9},
 CellLabel->
  "Out[641]=",ExpressionUUID->"60468e25-56e6-4954-a233-f94e41ec9495"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469194798007*^9},
 CellLabel->
  "Out[642]=",ExpressionUUID->"ec69ce9d-3a35-41fc-b09f-b91af2559096"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8274691948447866`*^9},
 CellLabel->
  "Out[643]=",ExpressionUUID->"127a1761-8292-4f87-93b5-8080058cf185"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8274691948459682`*^9},
 CellLabel->
  "Out[644]=",ExpressionUUID->"d29f8ff1-a696-4306-8ad6-f6913c4ccbad"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469194854995*^9},
 CellLabel->
  "Out[645]=",ExpressionUUID->"93be8e6f-d8c4-4068-b174-242501b22084"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8274691949036417`*^9},
 CellLabel->
  "Out[646]=",ExpressionUUID->"22c95c56-f791-4a17-b061-7854d77df13b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469194904872*^9},
 CellLabel->
  "Out[647]=",ExpressionUUID->"28977bab-419d-44f0-b13b-1424f058e1c4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8274691949065323`*^9},
 CellLabel->
  "Out[648]=",ExpressionUUID->"53843469-e8da-47a0-ab4f-f0f3bcb06d8e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469194908469*^9},
 CellLabel->
  "Out[649]=",ExpressionUUID->"4d0df0fe-4aef-44ee-8644-a64ec8b53450"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469194910327*^9},
 CellLabel->
  "Out[650]=",ExpressionUUID->"8a7cd701-fe6f-4910-949f-d96a140a0ecf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469194911932*^9},
 CellLabel->
  "Out[651]=",ExpressionUUID->"28a7a8f5-2ff7-4843-be0d-8fa95b185258"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8274691949688587`*^9},
 CellLabel->
  "Out[652]=",ExpressionUUID->"21ad8f02-38cf-47df-8104-2b164a58ede2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469194970001*^9},
 CellLabel->
  "Out[653]=",ExpressionUUID->"bb27afd2-f839-4eb8-b3eb-eb169def2de3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469194971414*^9},
 CellLabel->
  "Out[654]=",ExpressionUUID->"08587354-75df-483d-afcc-7168387f2689"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469194972863*^9},
 CellLabel->
  "Out[655]=",ExpressionUUID->"0cc1a0b8-442c-47d5-8f2d-60becb2b7fdc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8274691950272017`*^9},
 CellLabel->
  "Out[656]=",ExpressionUUID->"c17a3078-77ee-480f-ac0b-6807eb628236"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195028367*^9},
 CellLabel->
  "Out[657]=",ExpressionUUID->"39149933-88ef-417f-aac4-f9a9d8df257f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195030031*^9},
 CellLabel->
  "Out[658]=",ExpressionUUID->"6b2f3d03-0cbf-452e-bdd1-b2bf1751185f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195087772*^9},
 CellLabel->
  "Out[659]=",ExpressionUUID->"351d3818-f533-43ba-92f5-ba865babca0e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195089015*^9},
 CellLabel->
  "Out[660]=",ExpressionUUID->"1e9b0500-1466-40e9-9cd6-eaad47be4140"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8274691950907097`*^9},
 CellLabel->
  "Out[661]=",ExpressionUUID->"0f684747-90b1-4db4-a107-9856e8210efc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8274691950922203`*^9},
 CellLabel->
  "Out[662]=",ExpressionUUID->"8d0ee5b6-29de-4d99-a9f8-6078cf4f3514"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8274691950937157`*^9},
 CellLabel->
  "Out[663]=",ExpressionUUID->"8dc35132-cad9-4489-81a3-d94435243a7c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8274691950998373`*^9},
 CellLabel->
  "Out[664]=",ExpressionUUID->"3acd193a-0992-4157-8cdd-d75c4fc8e21d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8274691951515713`*^9},
 CellLabel->
  "Out[665]=",ExpressionUUID->"f81ee462-2425-41b6-96f0-32bc5f69aae0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195153306*^9},
 CellLabel->
  "Out[666]=",ExpressionUUID->"fd37d0bc-256a-41f6-b6b7-46f2255d7b03"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8274691951547613`*^9},
 CellLabel->
  "Out[667]=",ExpressionUUID->"bdd57a8b-3ae7-451b-8c27-68e4b11ab7fb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195207151*^9},
 CellLabel->
  "Out[668]=",ExpressionUUID->"3a79e7c9-7a04-41ec-8caa-f2b0e24f76a2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195209269*^9},
 CellLabel->
  "Out[669]=",ExpressionUUID->"c22122a9-dd82-4738-94f7-ad464724ba04"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.82746919521845*^9},
 CellLabel->
  "Out[670]=",ExpressionUUID->"3b1d393d-4263-45e7-be45-317cf8976bab"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195269959*^9},
 CellLabel->
  "Out[671]=",ExpressionUUID->"142d9a37-50a1-414a-98ac-971199f2c2a1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195271679*^9},
 CellLabel->
  "Out[672]=",ExpressionUUID->"d9aa4c37-bb90-4f7b-8991-2799dfb5e597"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195273158*^9},
 CellLabel->
  "Out[673]=",ExpressionUUID->"7d67b16a-cf7f-446f-979d-e58bcea5f56f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195324724*^9},
 CellLabel->
  "Out[674]=",ExpressionUUID->"51ec83fe-4c00-46b1-a2a9-e0f05ef09610"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8274691953264437`*^9},
 CellLabel->
  "Out[675]=",ExpressionUUID->"2dd21908-71a5-4bcf-aa25-ae43c904728d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195384962*^9},
 CellLabel->
  "Out[676]=",ExpressionUUID->"570e40e2-08af-4951-814c-11759da3308b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195438574*^9},
 CellLabel->
  "Out[677]=",ExpressionUUID->"db59aa49-bd76-47af-a73b-007b37f7dfd7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8274691954906263`*^9},
 CellLabel->
  "Out[678]=",ExpressionUUID->"97728c21-12a0-4a75-8eb3-3a0b37ce2748"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195552318*^9},
 CellLabel->
  "Out[679]=",ExpressionUUID->"a4eb13c1-3f2f-417b-bb76-d56b87c53366"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195554055*^9},
 CellLabel->
  "Out[680]=",ExpressionUUID->"eeda871c-3f91-4bb7-911c-2910c7621234"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195606824*^9},
 CellLabel->
  "Out[681]=",ExpressionUUID->"5a79aaa5-708d-4b74-b1fa-8a0185260cfd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195667157*^9},
 CellLabel->
  "Out[682]=",ExpressionUUID->"2b13293f-78b6-4583-805d-e94d56dfcc5f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195668895*^9},
 CellLabel->
  "Out[683]=",ExpressionUUID->"d0367008-5257-4f40-ac03-a659405e1137"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8274691957213707`*^9},
 CellLabel->
  "Out[684]=",ExpressionUUID->"81fc5727-66f3-4f7a-84e9-cb950e60d129"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195723185*^9},
 CellLabel->
  "Out[685]=",ExpressionUUID->"427fe60f-3278-470d-bd8a-02fcb4326fa0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.827469195773741*^9},
 CellLabel->
  "Out[686]=",ExpressionUUID->"887b1025-c90e-41f4-8a33-8d2661646a9f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Computing", " ", "classical", " ", "commutators"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"[", 
    RowBox[{"T", ",", "T"}], "]"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"j1", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m1", "=", 
     RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"j2", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m2", "=", 
     RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqTT", "=", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"j1", ",", "m1", ",", 
        RowBox[{"T", "[", 
         RowBox[{"j2", ",", "m2", ",", 
          RowBox[{"f", "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
      
      RowBox[{"T", "[", 
       RowBox[{"j2", ",", "m2", ",", 
        RowBox[{"T", "[", 
         RowBox[{"j1", ",", "m1", ",", 
          RowBox[{"f", "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
      
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"t", "[", "j", "]"}], 
         RowBox[{"T", "[", 
          RowBox[{"j", ",", 
           RowBox[{"m1", "+", "m2"}], ",", 
           RowBox[{"f", "[", 
            RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Abs", "[", 
           RowBox[{"j1", "-", "j2"}], "]"}], ",", 
          RowBox[{"j1", "+", "j2"}]}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Union", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Factor", "[", 
            RowBox[{"TrigToExp", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"%", ",", " ", 
               RowBox[{
                SuperscriptBox["f", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}], "]"}], 
            "]"}], ",", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Theta]"}], "]"}], ",", "j"}], "]"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{
          RowBox[{"-", "j1"}], "-", "j2"}], ",", 
         RowBox[{"j1", "+", "j2"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Factor", "[", 
            RowBox[{"TrigToExp", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"%", ",", " ", 
               RowBox[{
                SuperscriptBox["f", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}], "]"}], 
            "]"}], ",", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Theta]"}], "]"}], ",", "j"}], "]"}], "]"}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{
          RowBox[{"-", "j1"}], "-", "j2"}], ",", 
         RowBox[{"j1", "+", "j2"}]}], "}"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Solve", "[", "%", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"[", 
     RowBox[{"T", ",", "S"}], "]"}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.828093354358432*^9, 3.828093368820499*^9}, {
  3.829193618059361*^9, 
  3.829193651130926*^9}},ExpressionUUID->"77b95f1f-2bd7-49f6-aa2b-\
5339826e51fe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"j1", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m1", "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"j2", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m2", "=", 
    RowBox[{"-", "1"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqTS", "=", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"j1", ",", "m1", ",", 
      RowBox[{"S", "[", 
       RowBox[{"j2", ",", "m2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
    RowBox[{"S", "[", 
     RowBox[{"j2", ",", "m2", ",", 
      RowBox[{"T", "[", 
       RowBox[{"j1", ",", "m1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"t", "[", "j", "]"}], 
        RowBox[{"T", "[", 
         RowBox[{"j", ",", 
          RowBox[{"m1", "+", "m2"}], ",", 
          RowBox[{"f", "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "j", "]"}], 
        RowBox[{"S", "[", 
         RowBox[{"j", ",", 
          RowBox[{"m1", "+", "m2"}], ",", 
          RowBox[{"f", "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Abs", "[", 
         RowBox[{"j1", "-", "j2"}], "]"}], ",", 
        RowBox[{"j1", "+", "j2"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Factor", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Factor", "[", 
          RowBox[{"TrigToExp", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"%", ",", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}], "]"}], 
          "]"}], ",", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], ",", "j"}], "]"}], "]"}], 
      "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{
        RowBox[{"-", "j1"}], "-", "j2"}], ",", 
       RowBox[{"j1", "+", "j2"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Factor", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Factor", "[", 
          RowBox[{"TrigToExp", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"%", ",", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}], "]"}], 
          "]"}], ",", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], ",", "j"}], "]"}], "]"}], 
      "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{
        RowBox[{"-", "j1"}], "-", "j2"}], ",", 
       RowBox[{"j1", "+", "j2"}]}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", "%", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"[", 
    RowBox[{"S", ",", "S"}], "]"}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.828093354358432*^9, 3.828093375164007*^9}, {
  3.8291936534429073`*^9, 
  3.82919366772278*^9}},ExpressionUUID->"7afea533-9820-4f2c-92ae-\
48da77c8a1b5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"j1", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m1", "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"j2", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m2", "=", 
    RowBox[{"-", "1"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqSS", "=", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"j1", ",", "m1", ",", 
      RowBox[{"S", "[", 
       RowBox[{"j2", ",", "m2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
    RowBox[{"S", "[", 
     RowBox[{"j2", ",", "m2", ",", 
      RowBox[{"S", "[", 
       RowBox[{"j1", ",", "m1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"t", "[", "j", "]"}], 
        RowBox[{"T", "[", 
         RowBox[{"j", ",", 
          RowBox[{"m1", "+", "m2"}], ",", 
          RowBox[{"f", "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "j", "]"}], 
        RowBox[{"S", "[", 
         RowBox[{"j", ",", 
          RowBox[{"m1", "+", "m2"}], ",", 
          RowBox[{"f", "[", 
           RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Abs", "[", 
         RowBox[{"j1", "-", "j2"}], "]"}], ",", 
        RowBox[{"j1", "+", "j2"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Factor", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Factor", "[", 
          RowBox[{"TrigToExp", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"%", ",", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}], "]"}], 
          "]"}], ",", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], ",", "j"}], "]"}], "]"}], 
      "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{
        RowBox[{"-", "j1"}], "-", "j2"}], ",", 
       RowBox[{"j1", "+", "j2"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Factor", "[", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Factor", "[", 
          RowBox[{"TrigToExp", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"%", ",", " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Theta]", ",", "\[Phi]"}], "]"}]}], "]"}], "]"}], 
          "]"}], ",", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], ",", "j"}], "]"}], "]"}], 
      "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{
        RowBox[{"-", "j1"}], "-", "j2"}], ",", 
       RowBox[{"j1", "+", "j2"}]}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.828093354358432*^9, 
  3.828093375164007*^9}},ExpressionUUID->"755e76d6-6f06-4861-948a-\
a4f270b0dcb3"]
}, Closed]],

Cell[CellGroupData[{

Cell["1.2.- Chiral basis", "Chapter",
 CellChangeTimes->{{3.827481768585601*^9, 3.827481818513088*^9}, {
  3.8280934062713842`*^9, 
  3.828093408751354*^9}},ExpressionUUID->"c9aaf003-57ad-414b-b99f-\
4bc08726c0eb"],

Cell[CellGroupData[{

Cell[TextData[{
 "1.2.1.- Vect(",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["S", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6538061f-3d34-4be9-9f14-42c53f76da5e"],
 ") in chiral basis"
}], "Subsection",
 CellChangeTimes->{{3.82809398102888*^9, 3.8280939853326483`*^9}, {
   3.828094132651842*^9, 3.828094143059783*^9}, {3.828094178595949*^9, 
   3.828094179251645*^9}, 
   3.8291372580612497`*^9},ExpressionUUID->"1f6b566f-3e90-4709-ba5d-\
af723dbffa22"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Definition", " ", "of", " ", "generators"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Y", "[", 
    RowBox[{"l_", ",", "m_", ",", "z_", ",", "zb_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"SphericalHarmonicY", "[", 
      RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "/.", 
     RowBox[{"\[Theta]", "\[Rule]", 
      RowBox[{"ArcCos", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"z", "*", "zb"}], "-", "1"}], 
        RowBox[{"1", "+", 
         RowBox[{"z", "*", "zb"}]}]], "]"}]}]}], "/.", 
    RowBox[{"\[Phi]", "\[Rule]", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "I"}]], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "z", "]"}], "-", 
        RowBox[{"Log", "[", "zb", "]"}]}], ")"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AP", "[", 
     RowBox[{"l_", ",", "m_", ",", "f_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      FractionBox["2", 
       SqrtBox[
        FractionBox["3", "\[Pi]"]]], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"z", "*", "zb"}]}], ")"}], "^", "2"}], "2"]}], ")"}], "*", 
     
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"l", ",", "m", ",", "z", ",", "zb"}], "]"}], ",", "zb"}], 
      "]"}], 
     RowBox[{"D", "[", 
      RowBox[{"f", ",", "z"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AM", "[", 
    RowBox[{"l_", ",", "m_", ",", "f_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     FractionBox["2", 
      SqrtBox[
       FractionBox["3", "\[Pi]"]]], ")"}], "*", 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"z", "*", "zb"}]}], ")"}], "^", "2"}], "2"], ")"}], "*", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"l", ",", "m", ",", "z", ",", "zb"}], "]"}], ",", "z"}], "]"}], 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", "zb"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.828094274433991*^9, 3.828095990133442*^9, {3.829137159461137*^9, 
   3.829137161756351*^9}},ExpressionUUID->"895b93fd-53a3-40ff-a1e9-\
59599a3b9ecc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"l", "=", 
    RowBox[{"1", " ", "subalgebra"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"More", " ", "commutators"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"AP1", " ", "and", " ", "AP2"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        SqrtBox["21"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "3", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["4", 
         SqrtBox["9"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        SqrtBox["63"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", " ", 
       SqrtBox[
        FractionBox["18", 
         RowBox[{"5", " "}]]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SqrtBox[
         FractionBox["2", "9"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        SqrtBox["315"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["2", "9"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox[
        FractionBox["2", "63"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"5", " "}]]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["2", 
         SqrtBox["9"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["2", 
          RowBox[{"315", " "}]]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"5", " "}]]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["2", 
         SqrtBox["3"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        SqrtBox["105"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["3", 
        SqrtBox["15"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["2", 
        SqrtBox["3"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox[
        FractionBox["2", "105"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["3", 
        SqrtBox["15"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["2", 
         SqrtBox["3"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox[
        FractionBox["2", "105"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["6", 
         SqrtBox["15"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox[
        FractionBox["3", "105"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", 
        SqrtBox[
         FractionBox["1", "5"]]}], ")"}], 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", 
        SqrtBox[
         FractionBox["1", "3"]]}], ")"}], 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox[
        FractionBox["1", "105"]], ")"}], 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], 
        SqrtBox[
         FractionBox["1", "5"]]}], ")"}], 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["2", "3"], 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox[
        FractionBox["8", "315"]], ")"}], 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["56", "63"]]}], ")"}], 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox[
        FractionBox["2", "63"]], ")"}], 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SqrtBox[
         FractionBox["2", "5"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["2", "9"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        SqrtBox["315"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["4", "3"], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        SqrtBox["63"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        SqrtBox["21"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"AM1", " ", "and", " ", "AM2"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["21"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"3", ",", "3", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["4", 
         SqrtBox["9"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"2", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["63"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["18", 
          RowBox[{"5", " "}]]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SqrtBox[
         FractionBox["2", "9"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["315"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["2", "9"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"2", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["2", "63"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"5", " "}]]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["2", 
         SqrtBox["9"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SqrtBox[
         FractionBox["2", 
          RowBox[{"315", " "}]]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"5", " "}]]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["2", 
         SqrtBox["3"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["105"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["3", 
         SqrtBox["15"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["2", 
        SqrtBox["3"]], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["2", "105"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["3", 
         SqrtBox["15"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["2", 
         SqrtBox["3"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["2", "105"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["6", 
        SqrtBox["15"]], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["3", "105"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], 
        SqrtBox[
         FractionBox["1", "5"]]}], ")"}], 
      RowBox[{"AM", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", 
        SqrtBox[
         FractionBox["1", "3"]]}], ")"}], 
      RowBox[{"AM", "[", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["1", "105"]]}], ")"}], 
      RowBox[{"AM", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", 
        SqrtBox[
         FractionBox["1", "5"]]}], ")"}], 
      RowBox[{"AM", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["2", "3"], 
      RowBox[{"AM", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["8", "315"]]}], ")"}], 
      RowBox[{"AM", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["56", "63"]]}], ")"}], 
      RowBox[{"AM", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["2", "63"]]}], ")"}], 
      RowBox[{"AM", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SqrtBox[
         FractionBox["2", "5"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["2", "9"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["315"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["4", "3"], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["63"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["21"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"AP2", " ", "and", " ", "AP2"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "3"}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SqrtBox[
         FractionBox["3", "7"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox[
        FractionBox["15", "7"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "3", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"AP3", " ", "and", " ", "AP3"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"3", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["14", "11"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"5", ",", "4", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"3", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"3", ",", "2", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["14", "11"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"5", ",", "5", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"3", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", " ", 
        SqrtBox["5"]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["6", 
         SqrtBox["11"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"5", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"AP1", " ", "and", " ", "AP5"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"5", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"5", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["21", "5"], " ", 
        SqrtBox[
         FractionBox["7", "33"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"4", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["8", "5"], " ", 
        SqrtBox[
         FractionBox["14", "9"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"5", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", " ", 
        SqrtBox[
         FractionBox["10", 
          RowBox[{"429", "*", "3"}]]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"6", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"AM1", " ", "and", " ", "AM5"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"5", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"5", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["21", "5"]}], " ", 
        SqrtBox[
         FractionBox["7", "33"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"4", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["8", "5"], " ", 
        SqrtBox[
         FractionBox["14", "9"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"5", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], " ", 
        SqrtBox[
         FractionBox["10", 
          RowBox[{"429", "*", "3"}]]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"6", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"AP1", " ", "AM2", " ", "vs", " ", "AM1", " ", "AP2"}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        SqrtBox["2"], "3"], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"2", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        SqrtBox[
         FractionBox["2", "7"]], "3"], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        SqrtBox["2"], "3"], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["2", "7"]], "3"]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"AP1", " ", "AM3", " ", "vs", " ", "AM1", " ", "AP3"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"3", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AM", "[", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox[
          FractionBox["5", "7"]]}], "3"], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"2", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"5", " ", 
         SqrtBox["5"]}], "12"], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        SqrtBox[
         FractionBox["15", "7"]], "4"], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"3", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox[
           FractionBox["5", "7"]]}], "3"]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"5", " ", 
         SqrtBox["5"]}], "12"], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["15", "7"]], "4"]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"AP2", " ", "AM2"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["5", "42"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"4", ",", "4", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["5", "42"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"4", ",", "4", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"3", " ", 
         SqrtBox["10"]}], "7"], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["10", "3"]], "7"]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"3", " ", 
         SqrtBox["10"]}], "7"], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"2", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["10", "3"]], "7"]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"4", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["15"], "7"]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox[
        FractionBox["3", "7"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["2", 
         RowBox[{"7", " ", 
          SqrtBox["3"]}]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"4", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["15"], "7"]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox[
        FractionBox["3", "7"]], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["2", 
         RowBox[{"7", " ", 
          SqrtBox["3"]}]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"4", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox["15"]}], "7"], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["3"], "7"]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"4", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox["15"]}], "7"], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["3"], "7"]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"4", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", "1", ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["15"], "7"]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["3", "7"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["2", 
         RowBox[{"7", " ", 
          SqrtBox["3"]}]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"4", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", "1", ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["15"], "7"]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["3", "7"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["2", 
         RowBox[{"7", " ", 
          SqrtBox["3"]}]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"4", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"3", " ", 
         SqrtBox["10"]}], "7"], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["10", "3"]], "7"]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"4", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"3", " ", 
         SqrtBox["10"]}], "7"], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          FractionBox["10", "3"]], "7"]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"4", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AM", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"AM", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["5", "42"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"4", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["5", "42"]]}], ")"}], "*", 
      RowBox[{"AM", "[", 
       RowBox[{"4", ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.828096243752878*^9, 3.828096257010594*^9}, {
  3.828096288618413*^9, 3.8280964671546*^9}, {3.828097886531406*^9, 
  3.828097894582361*^9}, {3.8280979584287024`*^9, 3.8280979607090607`*^9}, {
  3.828098039858005*^9, 3.828098301149214*^9}, {3.82809838447386*^9, 
  3.828098412435761*^9}, {3.8280984768094797`*^9, 3.828098481097509*^9}, {
  3.828098557824172*^9, 3.8280987752112303`*^9}},
 CellLabel->
  "In[2507]:=",ExpressionUUID->"e2abc465-563b-40d4-a4f4-5f59b1776d55"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098811558384*^9},
 CellLabel->
  "Out[2507]=",ExpressionUUID->"bd32e53e-5ce3-493f-b230-90082dbd472c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098811561159*^9},
 CellLabel->
  "Out[2508]=",ExpressionUUID->"a7a2a1a8-bc5d-45ca-91c3-3073d6083c49"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988115625057`*^9},
 CellLabel->
  "Out[2509]=",ExpressionUUID->"cbd4aaf3-b083-4a8e-b5bb-b3a5dbdb35e4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.82809881162693*^9},
 CellLabel->
  "Out[2510]=",ExpressionUUID->"447bb1fd-c1df-4168-aed8-a0ded395d110"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098811687873*^9},
 CellLabel->
  "Out[2511]=",ExpressionUUID->"11f29d67-2b21-403f-af72-36e3df41a7f2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098811755258*^9},
 CellLabel->
  "Out[2512]=",ExpressionUUID->"c4b170b6-84b5-4b29-9407-e46083478005"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988117569036`*^9},
 CellLabel->
  "Out[2513]=",ExpressionUUID->"46931744-02dd-4b1d-a7ae-36aafa81fbdf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098811827025*^9},
 CellLabel->
  "Out[2514]=",ExpressionUUID->"c2783b1d-143a-4e4e-b2c7-f08ee36131ab"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988118285847`*^9},
 CellLabel->
  "Out[2515]=",ExpressionUUID->"be0ead1d-4a4e-4024-aff6-b19f38d67c09"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098811900141*^9},
 CellLabel->
  "Out[2516]=",ExpressionUUID->"d639a354-ecc5-47c0-8f20-f6f437788859"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098811975832*^9},
 CellLabel->
  "Out[2517]=",ExpressionUUID->"3885d1c0-06e7-4e9c-9a68-df0f62e95260"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988120506067`*^9},
 CellLabel->
  "Out[2518]=",ExpressionUUID->"86a71c0d-6d44-4ad1-b32e-a195582ce344"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098812127305*^9},
 CellLabel->
  "Out[2519]=",ExpressionUUID->"77171211-d040-45fe-ad13-943f5360168b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098812128868*^9},
 CellLabel->
  "Out[2520]=",ExpressionUUID->"f9cdbd9b-3d25-4e9b-b868-c6cd72601833"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988122085323`*^9},
 CellLabel->
  "Out[2521]=",ExpressionUUID->"decdb920-02ea-4ec8-a37b-f24c5419fbab"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988122100782`*^9},
 CellLabel->
  "Out[2522]=",ExpressionUUID->"e6996f65-5c70-447f-a82e-1dbadcb81a4a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988122118464`*^9},
 CellLabel->
  "Out[2523]=",ExpressionUUID->"557ec2f9-0848-49bd-bc44-dc4569690141"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988122136917`*^9},
 CellLabel->
  "Out[2524]=",ExpressionUUID->"91ed6146-75b7-48dc-ae81-48f849697547"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098812215564*^9},
 CellLabel->
  "Out[2525]=",ExpressionUUID->"cf930722-60b0-4f91-91ac-32899f5cf426"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098812303789*^9},
 CellLabel->
  "Out[2526]=",ExpressionUUID->"17cf9595-d2b6-4d8b-b288-16e73d28ac80"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098812305347*^9},
 CellLabel->
  "Out[2527]=",ExpressionUUID->"fe654f22-f8d4-4b4f-bbbb-79769f320ed1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098812307063*^9},
 CellLabel->
  "Out[2528]=",ExpressionUUID->"716e70ef-432e-4f70-a71c-aa24cd1b940b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988123087597`*^9},
 CellLabel->
  "Out[2529]=",ExpressionUUID->"9245dcdb-5758-4501-859d-eafb72503832"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988123104677`*^9},
 CellLabel->
  "Out[2530]=",ExpressionUUID->"0a8f7665-f41c-4fbd-89e9-44e06a8f43a3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.82809881231216*^9},
 CellLabel->
  "Out[2531]=",ExpressionUUID->"40077d8c-47cb-4fcd-8898-43b353d84fe6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.82809881231394*^9},
 CellLabel->
  "Out[2532]=",ExpressionUUID->"8328baf1-dbf1-44fc-a41b-eed1e105b99a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098812315679*^9},
 CellLabel->
  "Out[2533]=",ExpressionUUID->"1b4cbdc6-8072-4330-8149-2cb439786e27"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098812409193*^9},
 CellLabel->
  "Out[2534]=",ExpressionUUID->"a3a40078-93d8-40be-845e-c51e4a834be8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098812410759*^9},
 CellLabel->
  "Out[2535]=",ExpressionUUID->"1ae51079-cde9-4a52-aa9c-6e4a95f55510"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988124125032`*^9},
 CellLabel->
  "Out[2536]=",ExpressionUUID->"11dc24ac-77f2-4ede-9ed9-2b886e06b73e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098812414219*^9},
 CellLabel->
  "Out[2537]=",ExpressionUUID->"d37bebf7-2bbc-4753-a9fc-47eeab1b3880"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988125039454`*^9},
 CellLabel->
  "Out[2538]=",ExpressionUUID->"e0848c52-8709-478d-880a-eff28a4b3e8d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098812510952*^9},
 CellLabel->
  "Out[2539]=",ExpressionUUID->"1fbcda24-57d6-4b98-aa04-3fedbd6210cc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098812625884*^9},
 CellLabel->
  "Out[2540]=",ExpressionUUID->"ca971dfb-c420-4415-9564-a08f1d8058d9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.82809881274341*^9},
 CellLabel->
  "Out[2541]=",ExpressionUUID->"99b99271-3730-468d-97ef-776ddbdcaf78"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988128700037`*^9},
 CellLabel->
  "Out[2542]=",ExpressionUUID->"dd5a7df3-59fb-4bf1-8346-f93c6bcb02c7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098812964838*^9},
 CellLabel->
  "Out[2543]=",ExpressionUUID->"f8fdc58f-82be-4205-9ed1-7f325823e57a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098813060544*^9},
 CellLabel->
  "Out[2544]=",ExpressionUUID->"32aee6b9-1e44-40aa-833a-253f472536d6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988131524267`*^9},
 CellLabel->
  "Out[2545]=",ExpressionUUID->"1dbbcb16-b23b-426e-98e5-e41a65034d30"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988132521877`*^9},
 CellLabel->
  "Out[2546]=",ExpressionUUID->"77c213fa-632f-4f0b-870a-f8ff68a0e52d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988133513393`*^9},
 CellLabel->
  "Out[2547]=",ExpressionUUID->"1e2596e5-0cea-4acf-9492-4a0e0ac5417f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098813469233*^9},
 CellLabel->
  "Out[2548]=",ExpressionUUID->"8c7230dd-f8e5-4910-9afd-c7161579a857"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098813561088*^9},
 CellLabel->
  "Out[2549]=",ExpressionUUID->"eac3d0d3-ca6a-48f9-8a09-9b3584950f46"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098813572146*^9},
 CellLabel->
  "Out[2550]=",ExpressionUUID->"d5567d4e-8dd3-4c08-adeb-207eb7ad1343"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098813662772*^9},
 CellLabel->
  "Out[2551]=",ExpressionUUID->"a09362a0-646e-4949-938f-4a49fa547f4c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988136649714`*^9},
 CellLabel->
  "Out[2552]=",ExpressionUUID->"9531f566-8dd2-49ff-bddf-02ac4ca9e89d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098813666902*^9},
 CellLabel->
  "Out[2553]=",ExpressionUUID->"8fa653dd-df03-40da-916c-cc15d8f035ee"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988136764383`*^9},
 CellLabel->
  "Out[2554]=",ExpressionUUID->"60b0b26e-aae0-4fce-a222-f035c233d3c3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098813763021*^9},
 CellLabel->
  "Out[2555]=",ExpressionUUID->"11edbe3f-f3c1-4cc9-ae9b-de530d042bab"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098813765218*^9},
 CellLabel->
  "Out[2556]=",ExpressionUUID->"63eea5ff-c3ec-4226-99ad-ca44f11f5a27"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.82809881376705*^9},
 CellLabel->
  "Out[2557]=",ExpressionUUID->"73f5998d-3117-4cac-a309-08d367e275ef"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098813882463*^9},
 CellLabel->
  "Out[2558]=",ExpressionUUID->"fb6345b8-faed-46ce-83af-d517a59ebccb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098814016184*^9},
 CellLabel->
  "Out[2559]=",ExpressionUUID->"0ecd9fd8-f336-49f0-8d94-a0fb42cf1291"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098814236927*^9},
 CellLabel->
  "Out[2560]=",ExpressionUUID->"4aa7d288-e509-4855-a5f8-1d13c566f092"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098814343836*^9},
 CellLabel->
  "Out[2561]=",ExpressionUUID->"bdc96282-0ffa-41c9-9e8e-36447a6e99c8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988145167093`*^9},
 CellLabel->
  "Out[2562]=",ExpressionUUID->"24cf574c-00da-48f3-8286-3c920e061057"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098814592575*^9},
 CellLabel->
  "Out[2563]=",ExpressionUUID->"c31439ce-0e0c-408d-b57c-e2214988bdcf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988147339497`*^9},
 CellLabel->
  "Out[2564]=",ExpressionUUID->"3902551e-bb7b-44ee-8173-0fe119e45e8d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098814945219*^9},
 CellLabel->
  "Out[2565]=",ExpressionUUID->"b7bdb351-57ac-4848-b6d9-ccafe405adbc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098815019574*^9},
 CellLabel->
  "Out[2566]=",ExpressionUUID->"03bf766a-4a0b-4899-9f1f-31a7e7ef9b0d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098815183179*^9},
 CellLabel->
  "Out[2567]=",ExpressionUUID->"1912d44f-c349-43fd-93e6-d86b2cf608af"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8280988154223747`*^9},
 CellLabel->
  "Out[2568]=",ExpressionUUID->"fa5742a4-e9f3-4467-bd18-d29e94e99339"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.828098815429553*^9},
 CellLabel->
  "Out[2569]=",ExpressionUUID->"db286ff2-24d1-4f41-9f40-b7216849e05f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "1.2.2.- ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["A", "+"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f16c0846-d2ba-4501-b543-b609d0bffc86"],
 " subalgebra in chiral basis"
}], "Subsection",
 CellChangeTimes->{{3.828094161276545*^9, 3.8280941830675907`*^9}, {
   3.8280942586914167`*^9, 3.828094269035418*^9}, 3.828094336131711*^9, 
   3.829137248293762*^9},ExpressionUUID->"914895e6-232b-433c-941e-\
760422774ba2"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Definition", " ", "of", " ", "generators"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{"l_", ",", "m_", ",", "z_", ",", "zb_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"SphericalHarmonicY", "[", 
        RowBox[{"l", ",", "m", ",", "\[Theta]", ",", "\[Phi]"}], "]"}], "/.", 
       
       RowBox[{"\[Theta]", "\[Rule]", 
        RowBox[{"ArcCos", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"z", "*", "zb"}], "-", "1"}], 
          RowBox[{"1", "+", 
           RowBox[{"z", "*", "zb"}]}]], "]"}]}]}], "/.", 
      RowBox[{"\[Phi]", "\[Rule]", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "I"}]], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "z", "]"}], "-", 
          RowBox[{"Log", "[", "zb", "]"}]}], ")"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"l_", ",", "m_", ",", "f_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["2", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]]], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"z", "*", "zb"}]}], ")"}], "^", "2"}], "2"]}], ")"}], "*", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Y", "[", 
         RowBox[{"l", ",", "m", ",", "z", ",", "zb"}], "]"}], ",", "zb"}], 
       "]"}], 
      RowBox[{"D", "[", 
       RowBox[{"f", ",", "z"}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.82809428312148*^9, {3.828094476164653*^9, 3.828094483690847*^9}, {
   3.829137169604734*^9, 
   3.829137172068344*^9}},ExpressionUUID->"5423ce7e-2276-4bf7-949a-\
b68a8319c721"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Normalization", " ", "half", " ", "Witt", " ", "subalgebra"}], 
   " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"L1", "[", "f_", "]"}], ":=", 
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", "f"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"L2", "[", "f_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"2", 
         SqrtBox["10"], " "}]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "2", ",", "f"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"L3", "[", "f_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"2", 
         SqrtBox["210"], " "}]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "3", ",", "f"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"L4", "[", "f_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"8", 
         SqrtBox["210"], " "}]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"4", ",", "4", ",", "f"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"L5", "[", "f_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"20", 
         SqrtBox["462"], " "}]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"5", ",", "5", ",", "f"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"L6", "[", "f_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{"48", 
         SqrtBox["1001"], " "}]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"6", ",", "6", ",", "f"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"L1", "[", 
      RowBox[{"L2", "[", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}], "]"}], "]"}], "-", 
     RowBox[{"L2", "[", 
      RowBox[{"L1", "[", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}], "]"}], "]"}], "-", 
     RowBox[{"L3", "[", 
      RowBox[{"f", "[", 
       RowBox[{"z", ",", "zb"}], "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"L1", "[", 
      RowBox[{"L3", "[", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}], "]"}], "]"}], "-", 
     RowBox[{"L3", "[", 
      RowBox[{"L1", "[", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}], "]"}], "]"}], "-", 
     RowBox[{"2", "*", 
      RowBox[{"L4", "[", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"L1", "[", 
      RowBox[{"L4", "[", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}], "]"}], "]"}], "-", 
     RowBox[{"L4", "[", 
      RowBox[{"L1", "[", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}], "]"}], "]"}], "-", 
     RowBox[{"3", "*", 
      RowBox[{"L5", "[", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"L1", "[", 
      RowBox[{"L5", "[", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}], "]"}], "]"}], "-", 
     RowBox[{"L5", "[", 
      RowBox[{"L1", "[", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}], "]"}], "]"}], "-", 
     RowBox[{"4", "*", 
      RowBox[{"L6", "[", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"L2", "[", 
      RowBox[{"L3", "[", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}], "]"}], "]"}], "-", 
     RowBox[{"L3", "[", 
      RowBox[{"L2", "[", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}], "]"}], "]"}], "-", 
     RowBox[{"L5", "[", 
      RowBox[{"f", "[", 
       RowBox[{"z", ",", "zb"}], "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"L2", "[", 
      RowBox[{"L4", "[", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}], "]"}], "]"}], "-", 
     RowBox[{"L4", "[", 
      RowBox[{"L2", "[", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}], "]"}], "]"}], "-", 
     RowBox[{"2", "*", 
      RowBox[{"L6", "[", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Commutators", " ", "to", " ", "fix", " ", "the", " ", "normalization", 
     " ", "and", " ", "compare", " ", "deformations", " ", "to", " ", 
     "classical", " ", "algebra"}], " ", "*)"}], "\n", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"l", "=", 
     RowBox[{"1", " ", "subalgebra"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"f", "[", 
        RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"AP1", " ", "and", " ", 
      RowBox[{"AP", "^", "l"}], " ", "with", " ", "l"}], ">", "1"}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"5", " "}]]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["2", 
         SqrtBox["9"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["2", 
          RowBox[{"315", " "}]]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"3", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SqrtBox[
           FractionBox["10", "7"]]}], "3"]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["7", "12"]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        SqrtBox[
         FractionBox["15", "7"]], "4"], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"4", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"4", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", 
          SqrtBox[
           FractionBox["15", "7"]]}], "4"]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["11", "20"]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"4", " ", 
         SqrtBox[
          FractionBox["6", "11"]]}], "5"], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"5", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"5", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"5", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"14", " ", 
          SqrtBox[
           FractionBox["6", "11"]]}], "5"]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["8", "15"]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"5", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"5", " ", 
         SqrtBox[
          FractionBox["35", "143"]]}], "3"], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"6", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"6", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"6", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"14", " ", 
          SqrtBox[
           FractionBox["35", "143"]]}], "3"]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"5", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["11", "21"]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"6", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"12", " ", 
         SqrtBox[
          FractionBox["5", "13"]]}], "7"], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"7", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"More", " ", "commutators"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"AP1", " ", "and", " ", "AP2"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        SqrtBox["21"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "3", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["4", 
         SqrtBox["9"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        SqrtBox["63"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", " ", 
       SqrtBox[
        FractionBox["18", 
         RowBox[{"5", " "}]]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SqrtBox[
         FractionBox["2", "9"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        SqrtBox["315"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["2", "9"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox[
        FractionBox["2", "63"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "2", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"5", " "}]]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["2", 
         SqrtBox["9"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["2", 
          RowBox[{"315", " "}]]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"5", " "}]]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["2", 
         SqrtBox["3"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        SqrtBox["105"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["3", 
        SqrtBox["15"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["2", 
        SqrtBox["3"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox[
        FractionBox["2", "105"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["3", 
        SqrtBox["15"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["2", 
         SqrtBox["3"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox[
        FractionBox["2", "105"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["6", 
         SqrtBox["15"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox[
        FractionBox["3", "105"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", 
        SqrtBox[
         FractionBox["1", "5"]]}], ")"}], 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", 
        SqrtBox[
         FractionBox["1", "3"]]}], ")"}], 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox[
        FractionBox["1", "105"]], ")"}], 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], 
        SqrtBox[
         FractionBox["1", "5"]]}], ")"}], 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["2", "3"], 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox[
        FractionBox["8", "315"]], ")"}], 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        SqrtBox[
         FractionBox["56", "63"]]}], ")"}], 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox[
        FractionBox["2", "63"]], ")"}], 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SqrtBox[
         FractionBox["2", "5"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["2", "9"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        SqrtBox["315"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["4", "3"], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        SqrtBox["63"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        SqrtBox["21"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"AP2", " ", "and", " ", "AP2"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "3"}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SqrtBox[
         FractionBox["3", "7"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "0", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"2", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       SqrtBox[
        FractionBox["15", "7"]], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"3", ",", "3", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"AP3", " ", "and", " ", "AP3"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"3", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["14", "11"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"5", ",", "4", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"3", ",", "2", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"3", ",", "2", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox[
         FractionBox["14", "11"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"5", ",", "5", ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"3", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", " ", 
        SqrtBox["5"]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["6", 
         SqrtBox["11"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"5", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"AP1", " ", "and", " ", "AP5"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"AP", "[", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"AP", "[", 
        RowBox[{"5", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{"AP", "[", 
      RowBox[{"5", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"f", "[", 
          RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["21", "5"], " ", 
        SqrtBox[
         FractionBox["7", "33"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"4", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["8", "5"], " ", 
        SqrtBox[
         FractionBox["14", "9"]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"5", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", " ", 
        SqrtBox[
         FractionBox["10", 
          RowBox[{"429", "*", "3"}]]]}], ")"}], "*", 
      RowBox[{"AP", "[", 
       RowBox[{"6", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8280944869285717`*^9, 3.828094506263483*^9}, {
   3.828094567242835*^9, 3.8280946162182827`*^9}, {3.828094812965477*^9, 
   3.828094844105483*^9}, {3.828094890793199*^9, 3.8280949034328938`*^9}, {
   3.8280949682255917`*^9, 3.828095328729252*^9}, {3.828095365638706*^9, 
   3.828095395660686*^9}, {3.828099789147503*^9, 3.828099811468346*^9}, {
   3.828100137155821*^9, 3.8281003406736603`*^9}, {3.8281003993546963`*^9, 
   3.828100404712113*^9}, {3.8281004421445017`*^9, 3.828100611239171*^9}, {
   3.828100642854945*^9, 3.8281006734387007`*^9}, {3.8281007604722147`*^9, 
   3.82810089458146*^9}, {3.828101200133892*^9, 3.828101285795581*^9}, {
   3.8281013387639523`*^9, 3.8281014362669783`*^9}, {3.828101467620598*^9, 
   3.828101490554799*^9}, {3.8281015325848103`*^9, 3.8281015385472603`*^9}, {
   3.828101598418542*^9, 3.828101638945567*^9}, {3.8281016989171057`*^9, 
   3.828101779241604*^9}, {3.828101817524391*^9, 3.828101824497332*^9}, 
   3.830425653539027*^9},ExpressionUUID->"74917082-5d2f-47ae-b274-\
dc0a165533bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Algorithm", " ", "to", " ", "compute", " ", "commutators"}], " ", 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"AP1m", " ", "and", " ", "APts"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Com", "[", 
      RowBox[{"t_", ",", "n_"}], "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"AP", "[", 
        RowBox[{"1", ",", "m", ",", 
         RowBox[{"AP", "[", 
          RowBox[{"t", ",", "n", ",", 
           RowBox[{"f", "[", 
            RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}], "-", 
       RowBox[{"AP", "[", 
        RowBox[{"t", ",", "n", ",", 
         RowBox[{"AP", "[", 
          RowBox[{"1", ",", "m", ",", 
           RowBox[{"f", "[", 
            RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"t_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Com", "[", 
         RowBox[{"t", ",", "n"}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"t", ",", "n", ",", "d", ",", 
             RowBox[{"m", "+", "n"}]}], "]"}], 
           RowBox[{"AP", "[", 
            RowBox[{"d", ",", 
             RowBox[{"m", "+", "n"}], ",", 
             RowBox[{"f", "[", 
              RowBox[{"z", ",", "zb"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", 
            RowBox[{"t", "-", "1"}], ",", 
            RowBox[{"t", "+", "1"}]}], "}"}]}], "]"}]}], ")"}], "/.", 
      RowBox[{"z", "\[Rule]", 
       RowBox[{"1", "/", "2"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.828095505457354*^9, 3.828095506182974*^9}, {
  3.828097097039205*^9, 3.8280971087587433`*^9}, {3.8291373078754272`*^9, 
  3.8291373182508287`*^9}},ExpressionUUID->"8b523365-1072-42a9-bee1-\
1ef21b94505b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"AP10", " ", "and", " ", "APt1"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"l", ",", "t", ",", "m", ",", "n", ",", "\[Alpha]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"t", "=", "1"}], ";", " ", 
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{"t", "\[LessEqual]", "6"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"SeriesCoefficient", "[", 
               RowBox[{
                RowBox[{"g", "[", 
                 RowBox[{"t", ",", "1"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"zb", ",", 
                  RowBox[{"1", "/", "7"}], ",", "j"}], "}"}]}], "]"}], 
              "\[Equal]", "0"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"\[Alpha]", "[", 
              RowBox[{"t", ",", "1", ",", "d", ",", 
               RowBox[{"m", "+", "1"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"d", ",", 
               RowBox[{"t", "-", "1"}], ",", 
               RowBox[{"t", "+", "1"}]}], "}"}]}], "]"}]}], "]"}], "]"}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"t", "++"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.828095526665071*^9, 
  3.82809552715888*^9}},ExpressionUUID->"5ab28415-3c02-4aea-b233-\
3471ca8ae245"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"AP11", " ", "and", " ", "APts"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"l", ",", "t", ",", "m", ",", "n", ",", "\[Alpha]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"t", "=", "1"}], ";", " ", 
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{"t", "\[LessEqual]", "3"}], ",", 
      RowBox[{
       RowBox[{"s", "=", 
        RowBox[{"-", "t"}]}], ";", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"s", "\[LessEqual]", "t"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"FullSimplify", "[", 
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"SeriesCoefficient", "[", 
                  RowBox[{
                   RowBox[{"g", "[", 
                    RowBox[{"t", ",", "s"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"zb", ",", 
                    RowBox[{"1", "/", "5"}], ",", "j"}], "}"}]}], "]"}], 
                 "\[Equal]", "0"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"\[Alpha]", "[", 
                 RowBox[{"t", ",", "s", ",", "d", ",", 
                  RowBox[{"m", "+", "s"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", 
                  RowBox[{"t", "-", "1"}], ",", 
                  RowBox[{"t", "+", "1"}]}], "}"}]}], "]"}]}], "]"}], "]"}], 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"s", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"t", "++"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.828095540081028*^9, 
  3.828095540582707*^9}},ExpressionUUID->"7c555fcf-fd14-444a-9469-\
4e0876b45749"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"AP10", " ", "and", " ", "APts"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"l", ",", "t", ",", "m", ",", "n", ",", "\[Alpha]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"t", "=", "1"}], ";", " ", 
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{"t", "\[LessEqual]", "3"}], ",", 
      RowBox[{
       RowBox[{"s", "=", 
        RowBox[{"-", "t"}]}], ";", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"s", "\[LessEqual]", "t"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"FullSimplify", "[", 
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"SeriesCoefficient", "[", 
                  RowBox[{
                   RowBox[{"g", "[", 
                    RowBox[{"t", ",", "s"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"zb", ",", 
                    RowBox[{"1", "/", "7"}], ",", "j"}], "}"}]}], "]"}], 
                 "\[Equal]", "0"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"\[Alpha]", "[", 
                 RowBox[{"t", ",", "s", ",", "d", ",", 
                  RowBox[{"m", "+", "s"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", 
                  RowBox[{"t", "-", "1"}], ",", 
                  RowBox[{"t", "+", "1"}]}], "}"}]}], "]"}]}], "]"}], "]"}], 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"s", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"t", "++"}]}]}], "]"}]}]}]}]], "Input",ExpressionUUID->"4a528063-25a1-49e6-a46e-4de812006c90"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"AP1", "-", 
    RowBox[{"1", " ", "and", " ", "APts"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"l", ",", "t", ",", "m", ",", "n", ",", "\[Alpha]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m", "=", 
     RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"t", "=", "1"}], ";", " ", 
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{"t", "\[LessEqual]", "3"}], ",", 
      RowBox[{
       RowBox[{"s", "=", 
        RowBox[{"-", "t"}]}], ";", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"s", "\[LessEqual]", "t"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"FullSimplify", "[", 
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"SeriesCoefficient", "[", 
                  RowBox[{
                   RowBox[{"g", "[", 
                    RowBox[{"t", ",", "s"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"zb", ",", 
                    RowBox[{"1", "/", "5"}], ",", "j"}], "}"}]}], "]"}], 
                 "\[Equal]", "0"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"\[Alpha]", "[", 
                 RowBox[{"t", ",", "s", ",", "d", ",", 
                  RowBox[{"m", "+", "s"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"d", ",", 
                  RowBox[{"t", "-", "1"}], ",", 
                  RowBox[{"t", "+", "1"}]}], "}"}]}], "]"}]}], "]"}], "]"}], 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"s", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"t", "++"}]}]}], "]"}]}]}]}]], "Input",ExpressionUUID->\
"1b2f2de0-ef90-439b-9ced-2126429f74c3"]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2.- Deformations of Vect(",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["S", "2"], TraditionalForm]],ExpressionUUID->
  "14ac025c-5d1b-4a18-83e2-af180e42a70f"],
 ") "
}], "Title",
 CellChangeTimes->{{3.8274687720632467`*^9, 3.827468791647101*^9}, {
   3.8274696222753477`*^9, 3.827469623604527*^9}, {3.827481064245284*^9, 
   3.827481067117285*^9}, {3.828002251295906*^9, 3.8280022544950037`*^9}, {
   3.828093444935074*^9, 3.828093446015086*^9}, {3.828094185707543*^9, 
   3.828094186267725*^9}, 3.829113413406888*^9, {3.8291974081283417`*^9, 
   3.829197413127964*^9}, 
   3.830425670896398*^9},ExpressionUUID->"2c242069-7be5-4ab8-ba8f-\
74927f4f4905"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Definition", " ", "of", " ", "commutators"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycomm", "[", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"j1_", ",", "m1_"}], "]"}], ",", 
       RowBox[{"t", "[", 
        RowBox[{"j2_", ",", "m2_"}], "]"}]}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"j", ",", 
             RowBox[{"m1", "+", "m2"}]}], "]"}], 
           RowBox[{"mycttt", "[", 
            RowBox[{"j1", ",", "j2", ",", "j"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"j", ",", 
             RowBox[{"m1", "+", "m2"}]}], "]"}], 
           RowBox[{"myctts", "[", 
            RowBox[{"j1", ",", "j2", ",", "j"}], "]"}]}]}], ")"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"j1", "+", "j2", "-", "j"}], ",", "m"}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j1", "-", "m1"}], ",", "m"}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j1", "+", "m1"}], ",", 
             RowBox[{"j1", "+", "j2", "-", "j", "-", "m"}]}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j2", "-", "m2"}], ",", 
             RowBox[{"j1", "+", "j2", "-", "j", "-", "m"}]}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j2", "+", "m2"}], ",", "m"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", 
            RowBox[{"j1", "+", "j2", "-", "j"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Abs", "[", 
          RowBox[{"j1", "-", "j2"}], "]"}], ",", 
         RowBox[{"j1", "+", "j2"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycomm", "[", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"j1_", ",", "m1_"}], "]"}], ",", 
       RowBox[{"s", "[", 
        RowBox[{"j2_", ",", "m2_"}], "]"}]}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"j", ",", 
             RowBox[{"m1", "+", "m2"}]}], "]"}], 
           RowBox[{"myctst", "[", 
            RowBox[{"j1", ",", "j2", ",", "j"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"j", ",", 
             RowBox[{"m1", "+", "m2"}]}], "]"}], 
           RowBox[{"myctss", "[", 
            RowBox[{"j1", ",", "j2", ",", "j"}], "]"}]}]}], ")"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"j1", "+", "j2", "-", "j"}], ",", "m"}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j1", "-", "m1"}], ",", "m"}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j1", "+", "m1"}], ",", 
             RowBox[{"j1", "+", "j2", "-", "j", "-", "m"}]}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j2", "-", "m2"}], ",", 
             RowBox[{"j1", "+", "j2", "-", "j", "-", "m"}]}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j2", "+", "m2"}], ",", "m"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", 
            RowBox[{"j1", "+", "j2", "-", "j"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Abs", "[", 
          RowBox[{"j1", "-", "j2"}], "]"}], ",", 
         RowBox[{"j1", "+", "j2"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycomm", "[", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"j1_", ",", "m1_"}], "]"}], ",", 
       RowBox[{"t", "[", 
        RowBox[{"j2_", ",", "m2_"}], "]"}]}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"j", ",", 
             RowBox[{"m1", "+", "m2"}]}], "]"}], 
           RowBox[{"mycstt", "[", 
            RowBox[{"j1", ",", "j2", ",", "j"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"j", ",", 
             RowBox[{"m1", "+", "m2"}]}], "]"}], 
           RowBox[{"mycsts", "[", 
            RowBox[{"j1", ",", "j2", ",", "j"}], "]"}]}]}], ")"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"j1", "+", "j2", "-", "j"}], ",", "m"}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j1", "-", "m1"}], ",", "m"}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j1", "+", "m1"}], ",", 
             RowBox[{"j1", "+", "j2", "-", "j", "-", "m"}]}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j2", "-", "m2"}], ",", 
             RowBox[{"j1", "+", "j2", "-", "j", "-", "m"}]}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j2", "+", "m2"}], ",", "m"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", 
            RowBox[{"j1", "+", "j2", "-", "j"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Abs", "[", 
          RowBox[{"j1", "-", "j2"}], "]"}], ",", 
         RowBox[{"j1", "+", "j2"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycomm", "[", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"j1_", ",", "m1_"}], "]"}], ",", 
       RowBox[{"s", "[", 
        RowBox[{"j2_", ",", "m2_"}], "]"}]}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"j", ",", 
             RowBox[{"m1", "+", "m2"}]}], "]"}], 
           RowBox[{"mycsst", "[", 
            RowBox[{"j1", ",", "j2", ",", "j"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"j", ",", 
             RowBox[{"m1", "+", "m2"}]}], "]"}], 
           RowBox[{"mycsss", "[", 
            RowBox[{"j1", ",", "j2", ",", "j"}], "]"}]}]}], ")"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"j1", "+", "j2", "-", "j"}], ",", "m"}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j1", "-", "m1"}], ",", "m"}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j1", "+", "m1"}], ",", 
             RowBox[{"j1", "+", "j2", "-", "j", "-", "m"}]}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j2", "-", "m2"}], ",", 
             RowBox[{"j1", "+", "j2", "-", "j", "-", "m"}]}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j2", "+", "m2"}], ",", "m"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", 
            RowBox[{"j1", "+", "j2", "-", "j"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Abs", "[", 
          RowBox[{"j1", "-", "j2"}], "]"}], ",", 
         RowBox[{"j1", "+", "j2"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycomm", "[", 
      RowBox[{"expr1_", ",", "expr2_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tlist1", ",", "tlist2", ",", "j1", ",", "j2"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"tlist1", "=", 
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"{", "expr1", "}"}], ",", 
             RowBox[{"t", "[", 
              RowBox[{"_", ",", "_"}], "]"}], ",", "\[Infinity]"}], "]"}], 
           ",", 
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"{", "expr1", "}"}], ",", 
             RowBox[{"s", "[", 
              RowBox[{"_", ",", "_"}], "]"}], ",", "\[Infinity]"}], "]"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tlist2", "=", 
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"{", "expr2", "}"}], ",", 
             RowBox[{"t", "[", 
              RowBox[{"_", ",", "_"}], "]"}], ",", "\[Infinity]"}], "]"}], 
           ",", 
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"{", "expr2", "}"}], ",", 
             RowBox[{"s", "[", 
              RowBox[{"_", ",", "_"}], "]"}], ",", "\[Infinity]"}], "]"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"expr1", ",", 
             RowBox[{"tlist1", "[", 
              RowBox[{"[", "j1", "]"}], "]"}]}], "]"}], 
           RowBox[{"Coefficient", "[", 
            RowBox[{"expr2", ",", 
             RowBox[{"tlist2", "[", 
              RowBox[{"[", "j2", "]"}], "]"}]}], "]"}], 
           RowBox[{"mycomm", "[", 
            RowBox[{
             RowBox[{"tlist1", "[", 
              RowBox[{"[", "j1", "]"}], "]"}], ",", 
             RowBox[{"tlist2", "[", 
              RowBox[{"[", "j2", "]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j1", ",", "1", ",", 
            RowBox[{"Length", "[", "tlist1", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j2", ",", "1", ",", 
            RowBox[{"Length", "[", "tlist2", "]"}]}], "}"}]}], "]"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Definition", " ", "of", " ", "Jacobi", " ", "identities"}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Jacobittt", "[", 
      RowBox[{
      "j1_", ",", "m1_", ",", "j2_", ",", "m2_", ",", "j3_", ",", "m3_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"j1", ",", "m1"}], "]"}], ",", 
          RowBox[{"t", "[", 
           RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}], ",", 
        RowBox[{"t", "[", 
         RowBox[{"j3", ",", "m3"}], "]"}]}], "]"}], "+", 
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"j2", ",", "m2"}], "]"}], ",", 
          RowBox[{"t", "[", 
           RowBox[{"j3", ",", "m3"}], "]"}]}], "]"}], ",", 
        RowBox[{"t", "[", 
         RowBox[{"j1", ",", "m1"}], "]"}]}], "]"}], "+", 
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"j3", ",", "m3"}], "]"}], ",", 
          RowBox[{"t", "[", 
           RowBox[{"j1", ",", "m1"}], "]"}]}], "]"}], ",", 
        RowBox[{"t", "[", 
         RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Jacobitts", "[", 
      RowBox[{
      "j1_", ",", "m1_", ",", "j2_", ",", "m2_", ",", "j3_", ",", "m3_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"j1", ",", "m1"}], "]"}], ",", 
          RowBox[{"t", "[", 
           RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"j3", ",", "m3"}], "]"}]}], "]"}], "+", 
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"j2", ",", "m2"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"j3", ",", "m3"}], "]"}]}], "]"}], ",", 
        RowBox[{"t", "[", 
         RowBox[{"j1", ",", "m1"}], "]"}]}], "]"}], "+", 
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"j3", ",", "m3"}], "]"}], ",", 
          RowBox[{"t", "[", 
           RowBox[{"j1", ",", "m1"}], "]"}]}], "]"}], ",", 
        RowBox[{"t", "[", 
         RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Jacobitss", "[", 
      RowBox[{
      "j1_", ",", "m1_", ",", "j2_", ",", "m2_", ",", "j3_", ",", "m3_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"j1", ",", "m1"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"j3", ",", "m3"}], "]"}]}], "]"}], "+", 
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"j2", ",", "m2"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"j3", ",", "m3"}], "]"}]}], "]"}], ",", 
        RowBox[{"t", "[", 
         RowBox[{"j1", ",", "m1"}], "]"}]}], "]"}], "+", 
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"j3", ",", "m3"}], "]"}], ",", 
          RowBox[{"t", "[", 
           RowBox[{"j1", ",", "m1"}], "]"}]}], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Jacobisss", "[", 
      RowBox[{
      "j1_", ",", "m1_", ",", "j2_", ",", "m2_", ",", "j3_", ",", "m3_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"j1", ",", "m1"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"j3", ",", "m3"}], "]"}]}], "]"}], "+", 
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"j2", ",", "m2"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"j3", ",", "m3"}], "]"}]}], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"j1", ",", "m1"}], "]"}]}], "]"}], "+", 
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"j3", ",", "m3"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"j1", ",", "m1"}], "]"}]}], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.827468794468293*^9, {3.827469701491269*^9, 3.8274697024829483`*^9}, {
   3.827469739170601*^9, 3.827469814211791*^9}, 3.8274811277186337`*^9, {
   3.82913734054046*^9, 
   3.8291373675004396`*^9}},ExpressionUUID->"5f45da4b-7f5c-4d9d-8ba8-\
fb976c05405a"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{"Restrictions", " ", "and", " ", "assumptions"}], " ", "*)"}],
   FontColor->GrayLevel[1]], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"anti", "-", 
     RowBox[{"symm", " ", 
      RowBox[{"(", 
       RowBox[{"l1", ",", "m1"}], ")"}]}]}], " ", "<", 
    RowBox[{"--", 
     RowBox[{">", " ", 
      RowBox[{"(", 
       RowBox[{"l2", ",", "m2"}], ")"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mycttt", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2", "-", "l", "+", "1"}], ")"}]}], " ", 
      RowBox[{"mycttt", "[", 
       RowBox[{"l2", ",", "l1", ",", "l"}], "]"}]}], "/;", 
     RowBox[{"l1", ">", "l2"}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myctts", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2", "-", "l", "+", "1"}], ")"}]}], " ", 
      RowBox[{"myctts", "[", 
       RowBox[{"l2", ",", "l1", ",", "l"}], "]"}]}], "/;", 
     RowBox[{"l1", ">", "l2"}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myctts", "[", 
     RowBox[{"l1_", ",", "l1_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"0", "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", "l", ")"}]}], "\[Equal]", "1"}]}]}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mycsst", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2", "-", "l", "+", "1"}], ")"}]}], " ", 
      RowBox[{"mycsst", "[", 
       RowBox[{"l2", ",", "l1", ",", "l"}], "]"}]}], "/;", 
     RowBox[{"l1", ">", "l2"}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mycsss", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2", "-", "l", "+", "1"}], ")"}]}], " ", 
      RowBox[{"mycsss", "[", 
       RowBox[{"l2", ",", "l1", ",", "l"}], "]"}]}], "/;", 
     RowBox[{"l1", ">", "l2"}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mycsss", "[", 
     RowBox[{"l1_", ",", "l1_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"0", "/;", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", "l", ")"}]}], "\[Equal]", "1"}]}]}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myctst", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"l1", "+", "l2", "-", "l", "+", "1"}], ")"}]}], " ", 
     RowBox[{"mycstt", "[", 
      RowBox[{"l2", ",", "l1", ",", "l"}], "]"}]}]}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myctss", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"l1", "+", "l2", "-", "l", "-", "1"}], ")"}]}], 
     RowBox[{"mycsts", "[", 
      RowBox[{"l2", ",", "l1", ",", "l"}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\n", " ", 
   RowBox[{"(*", " ", "parity", " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mycttt", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"0", " ", "/;", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2"}], ")"}]}], "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", "l", ")"}]}]}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myctts", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"0", " ", "/;", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2"}], ")"}]}], "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l", "+", "1"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mycsts", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"0", " ", "/;", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2"}], ")"}]}], "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", "l", ")"}]}]}]}]}], "  ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mycstt", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"0", " ", "/;", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2"}], ")"}]}], "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l", "+", "1"}], ")"}]}]}]}]}], " ", "\n", 
   RowBox[{
    RowBox[{"myctss", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"0", " ", "/;", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2"}], ")"}]}], "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", "l", ")"}]}]}]}]}], "  ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myctst", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"0", " ", "/;", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2"}], ")"}]}], "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l", "+", "1"}], ")"}]}]}]}]}], " ", "\n", 
   RowBox[{
    RowBox[{"mycsss", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"0", " ", "/;", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2"}], ")"}]}], "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l", "+", "1"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mycsst", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"0", " ", "/;", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2"}], ")"}]}], "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", "l", ")"}]}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SuperscriptBox["T", "j"], " ", "transforms", " ", "as", " ", "a", " ", 
     "spherical", " ", "tensor", " ", "under", " ", 
     SuperscriptBox["T", "1"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mycttt", "[", 
     RowBox[{"m_", ",", "1", ",", "n_"}], "]"}], ":=", 
    RowBox[{"0", " ", "/;", " ", 
     RowBox[{"m", "<", "n"}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mycttt", "[", 
     RowBox[{"m_", ",", "1", ",", "n_"}], "]"}], ":=", 
    RowBox[{"0", " ", "/;", " ", 
     RowBox[{"m", ">", "n"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SuperscriptBox["S", "j"], " ", "transforms", " ", "as", " ", "a", " ", 
     "spherical", " ", "tensor", " ", "under", " ", 
     SuperscriptBox["T", "1"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myctst", "[", 
     RowBox[{"1", ",", "m_", ",", "n_"}], "]"}], ":=", "0"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mycstt", "[", 
     RowBox[{"m_", ",", "1", ",", "n_"}], "]"}], ":=", "0"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Normalisation", " ", "level", " ", "l"}], "=", "1"}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mycttt", "[", 
     RowBox[{"1", ",", "1", ",", "1"}], "]"}], ":=", 
    RowBox[{"1", "/", "2"}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"1", ",", "1", ",", "1"}], "]"}], ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"1", ",", "1", ",", "1"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]}], ";"}], "\[IndentingNewLine]", " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Fixes", " ", "normalization", " ", "freedom", " ", "of", " ", 
      SuperscriptBox["T", "j"], " ", "for", " ", "j"}], ">", 
     RowBox[{"1", " ", "given", " ", 
      SuperscriptBox["T", "1"]}]}], " ", "*)"}], "\n", "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"2", ",", "2", ",", "1"}], "]"}], "=", "1"}], ";"}], "  ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"2", ",", "2", ",", "3"}], "]"}], "=", "1"}], ";"}], "  ", 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"2", ",", "3", ",", "4"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"2", ",", "4", ",", "5"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"2", ",", "5", ",", "6"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"2", ",", "6", ",", "7"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"2", ",", "7", ",", "8"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"2", ",", "8", ",", "9"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"2", ",", "9", ",", "10"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Fixes", " ", "normalization", " ", "freedom", " ", 
      SuperscriptBox["S", "j"], " ", "for", " ", "j"}], ">", 
     RowBox[{"1", " ", "for", " ", "given", " ", 
      SuperscriptBox["S", "1"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myctss", "[", 
     RowBox[{"j_", ",", "1", ",", "j_"}], "]"}], ":=", 
    RowBox[{"1", " ", "/;", " ", 
     RowBox[{"j", ">", "1"}]}]}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8274699193828707`*^9, 3.827470047730081*^9}, {
   3.827470340856904*^9, 3.82747034307307*^9}, {3.8274704069846573`*^9, 
   3.8274704793932867`*^9}, {3.827470559768157*^9, 3.8274706045988703`*^9}, {
   3.827470689191236*^9, 3.827470691974655*^9}, 3.827470729511841*^9, {
   3.827470839221854*^9, 3.8274708756538057`*^9}, {3.82747094674227*^9, 
   3.827470959405283*^9}, {3.827471030668541*^9, 3.827471138596397*^9}, {
   3.8274711756678877`*^9, 3.827471176091297*^9}, {3.8274712632291327`*^9, 
   3.827471273356577*^9}, {3.82747132125245*^9, 3.827471416004187*^9}, {
   3.827471453075654*^9, 3.8274715446261663`*^9}, 3.827471590114482*^9, {
   3.827472596501466*^9, 3.827472759548593*^9}, {3.827472952610567*^9, 
   3.8274730168583508`*^9}, {3.827473144162526*^9, 3.8274731501947107`*^9}, {
   3.827474231869478*^9, 3.827474232908725*^9}, {3.827580565172084*^9, 
   3.8275805702430553`*^9}, {3.827811182285948*^9, 3.8278111834287767`*^9}, {
   3.8291373895161533`*^9, 3.829137433218787*^9}, {3.829138216671514*^9, 
   3.829138257846715*^9}},ExpressionUUID->"f6784f64-b63c-4e4b-b69c-\
76145f985272"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Conditions", " ", "from", " ", "solving", " ", "Jacobi", " ", 
    "identities"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Comes", " ", "naturally", " ", "from", " ", "the", " ", "Jacobi", " ", 
    "identities", " ", "and", " ", "imposition", " ", "of", " ", "staying", 
    " ", "in", " ", "the", " ", "Classical", " ", "algebra"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"myctts", "[", 
      RowBox[{"n_", ",", "m_", ",", "l_"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"0", ",", "n_", ",", "m_"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"n_", ",", "0", ",", "m_"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"m_", ",", "n_", ",", "0"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myctts", "[", 
      RowBox[{"0", ",", "n_", ",", "m_"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myctts", "[", 
      RowBox[{"n_", ",", "0", ",", "m_"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myctts", "[", 
      RowBox[{"m_", ",", "n_", ",", "0"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myctst", "[", 
      RowBox[{"0", ",", "n_", ",", "m_"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myctst", "[", 
      RowBox[{"n_", ",", "0", ",", "m_"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myctst", "[", 
      RowBox[{"m_", ",", "n_", ",", "0"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"0", ",", "n_", ",", "m_"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"n_", ",", "0", ",", "m_"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"m_", ",", "n_", ",", "0"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myctss", "[", 
      RowBox[{"0", ",", "n_", ",", "m_"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myctss", "[", 
      RowBox[{"n_", ",", "0", ",", "m_"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myctss", "[", 
      RowBox[{"m_", ",", "n_", ",", "0"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"0", ",", "n_", ",", "m_"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"n_", ",", "0", ",", "m_"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"m_", ",", "n_", ",", "0"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"0", ",", "n_", ",", "m_"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"n_", ",", "0", ",", "m_"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"m_", ",", "n_", ",", "0"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"0", ",", "n_", ",", "m_"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"n_", ",", "0", ",", "m_"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"m_", ",", "n_", ",", "0"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Gamma]", "=", "4"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"1", ",", "1", ",", "1"}], "]"}], "=", 
     RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Gamma]", "=", "5"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"1", ",", "2", ",", "2"}], "]"}], "=", 
     RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"2", ",", "1", ",", "2"}], "]"}], "=", 
     RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"1", ",", "2", ",", "2"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"1", ",", "3", ",", "3"}], "]"}], "=", 
     RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"3", ",", "1", ",", "3"}], "]"}], "=", 
     RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"mycsss", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"1", ",", "2", ",", "1"}], "]"}], "=", 
     RowBox[{"6", " ", 
      RowBox[{"mycsss", "[", 
       RowBox[{"1", ",", "2", ",", "1"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"1", ",", "3", ",", "2"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}]}]}], 
       RowBox[{"7", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"1", ",", "3", ",", "3"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"mycsst", "[", 
       RowBox[{"1", ",", "2", ",", "2"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"1", ",", "2", ",", "2"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], "-", 
      RowBox[{
       FractionBox["7", "2"], " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "3", ",", "2"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"1", ",", "3", ",", "2"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["4", 
       RowBox[{"63", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Gamma]", "=", "6"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"1", ",", "3", ",", "3"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"2", ",", "2", ",", "4"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       FractionBox["5", "2"], " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"2", ",", "2", ",", "3"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"2", ",", "3", ",", "2"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"40", "+", 
        RowBox[{"378", " ", 
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{"378", " ", 
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"2", ",", "2", ",", "2"}], "]"}]}]}], 
       RowBox[{"189", " ", 
        SuperscriptBox[
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"2", ",", "2", ",", "2"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "7"]}], " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}]}], "-", 
      FractionBox["16", 
       RowBox[{"189", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"2", ",", "2", ",", "1"}], "]"}], "=", 
     RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"1", ",", "4", ",", "4"}], "]"}], "=", 
     RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"4", ",", "1", ",", "4"}], "]"}], "=", 
     RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"1", ",", "3", ",", "4"}], "]"}], "=", 
     RowBox[{
      FractionBox["3", "5"], " ", 
      RowBox[{"mycsss", "[", 
       RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"1", ",", "4", ",", "3"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["25", 
       RowBox[{"168", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"3", ",", "2", ",", "5"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["5", "2"], "-", 
         FractionBox[
          RowBox[{"6", " ", 
           RowBox[{"mycsss", "[", 
            RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], 
          RowBox[{"5", " ", 
           RowBox[{"mycsss", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]]}], ")"}], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"3", ",", "2", ",", "4"}], "]"}], "=", 
     RowBox[{"5", "-", 
      FractionBox[
       RowBox[{"12", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], 
       RowBox[{"5", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"mycsts", "[", 
        RowBox[{"2", ",", "3", ",", "4"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"2", ",", "3", ",", "4"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], 
       RowBox[{"5", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"3", ",", "2", ",", "3"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["25", 
        RowBox[{"144", " ", 
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]]}], "+", 
      FractionBox[
       RowBox[{
        FractionBox["5", "54"], "-", 
        RowBox[{
         FractionBox["4", "15"], " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"2", ",", "2", ",", "3"}], "]"}]}]}], 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]], "+", 
      RowBox[{
       FractionBox["2", "5"], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"2", ",", "3", ",", "3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"2", ",", "3", ",", "3"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "9"]}], " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}]}], "-", 
      FractionBox["125", 
       RowBox[{"72", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"35", "+", 
          RowBox[{"72", " ", 
           RowBox[{"mycsst", "[", 
            RowBox[{"2", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], 
       RowBox[{"81", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["20", 
        RowBox[{"189", " ", 
         SuperscriptBox[
          RowBox[{"mycsss", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}]]}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "1"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"mycsts", "[", 
        RowBox[{"2", ",", "3", ",", "2"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"2", ",", "2", ",", "3"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["73", "126"]}], "+", 
      RowBox[{
       FractionBox["5", "28"], " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"125", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], 
       RowBox[{"112", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"2", ",", "3", ",", "2"}], "]"}], "=", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"81", " ", 
          RowBox[{"mycsss", "[", 
           RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
          RowBox[{"mycsss", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], 
      RowBox[{"189", " ", 
       SuperscriptBox[
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["4", 
       RowBox[{"45", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "1"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"3", ",", "2", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       FractionBox["45", "56"], " ", 
       SuperscriptBox[
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "1"}], "]"}], "3"]}], "+", 
      RowBox[{
       FractionBox["1", "32"], " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", 
         RowBox[{"108", " ", 
          RowBox[{"mycsst", "[", 
           RowBox[{"2", ",", "2", ",", "1"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["3", "20"], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"2", ",", "3", ",", "1"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"2", ",", "3", ",", "1"}], "]"}], "=", 
     RowBox[{
      FractionBox["15", "728"], " ", 
      RowBox[{"mycsss", "[", 
       RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "31"}], "+", 
        RowBox[{"420", " ", 
         SuperscriptBox[
          RowBox[{"mycsss", "[", 
           RowBox[{"1", ",", "2", ",", "1"}], "]"}], "2"]}], "+", 
        RowBox[{"132", " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"2", ",", "2", ",", "1"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"2", ",", "2", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "36"]}], "-", 
      RowBox[{
       FractionBox["5", "9"], " ", 
       SuperscriptBox[
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "1"}], "]"}], "2"]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"1", ",", "4", ",", "4"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["1", "400"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"1", ",", "4", ",", "3"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["5", 
       RowBox[{"56", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"2", ",", "3", ",", "4"}], "]"}], "=", 
     RowBox[{
      FractionBox["71", "252"], "+", 
      RowBox[{
       FractionBox["471", "280"], " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"2", ",", "3", ",", "3"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "252"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "743"}], " ", 
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "2", ",", "1"}], "]"}]}], "-", 
        FractionBox["125", 
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}]]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"2", ",", "3", ",", "2"}], "]"}], "=", 
     FractionBox[
      RowBox[{"5", " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"125", "+", 
         RowBox[{"708", " ", 
          RowBox[{"mycsss", "[", 
           RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
          RowBox[{"mycsss", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], 
      RowBox[{"7056", " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"2", ",", "3", ",", "1"}], "]"}], "=", 
     RowBox[{
      FractionBox["5", "14"], " ", 
      SuperscriptBox[
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], "3"]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"1", ",", "3", ",", "4"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"6", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "1"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Gamma]", "=", "7"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"1", ",", "4", ",", "4"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"2", ",", "3", ",", "5"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", 
        RowBox[{"15", " ", 
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "2", ",", "1"}], "]"}]}]]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"1", ",", "4", ",", "5"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"2", ",", "4", ",", "3"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "15"], "+", 
      RowBox[{
       FractionBox["11", "42"], " ", 
       SuperscriptBox[
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "1"}], "]"}], "2"]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"3", ",", "3", ",", "5"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{
       FractionBox["75", "4"], " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"1", ",", "4", ",", "5"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"3", ",", "3", ",", "3"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "400"], " ", 
      RowBox[{"(", 
       RowBox[{"27", "+", 
        RowBox[{"65", " ", 
         SuperscriptBox[
          RowBox[{"mycsss", "[", 
           RowBox[{"1", ",", "2", ",", "1"}], "]"}], "2"]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"3", ",", "3", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["45", "28"]}], " ", 
      SuperscriptBox[
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"mycsss", "[", 
           RowBox[{"1", ",", "2", ",", "1"}], "]"}], "2"]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"1", ",", "5", ",", "5"}], "]"}], "=", 
     RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"2", ",", "4", ",", "5"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", "15"}], " ", 
      RowBox[{"mycsss", "[", 
       RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
      RowBox[{"mycsss", "[", 
       RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"4", ",", "2", ",", "6"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "5"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"mycsss", "[", 
           RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "4", ",", "5"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"1", ",", "5", ",", "6"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["4", "15"], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"3", ",", "3", ",", "6"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"3", ",", "3", ",", "6"}], "]"}], "=", 
     RowBox[{
      FractionBox["3", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"15", " ", 
            RowBox[{"mycsss", "[", 
             RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
            RowBox[{"mycstt", "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "5", ",", "6"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"2", ",", "4", ",", "6"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"1", ",", "4", ",", "5"}], "]"}], "=", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"30", " ", 
          RowBox[{"mycsss", "[", 
           RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
          RowBox[{"mycsss", "[", 
           RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"mycsts", "[", 
           RowBox[{"3", ",", "3", ",", "5"}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"mycsts", "[", 
           RowBox[{"4", ",", "2", ",", "5"}], "]"}]}]}], ")"}]}], 
      RowBox[{"15", " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"4", ",", "2", ",", "5"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "1"}], "]"}]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"mycsss", "[", 
           RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "+", 
         RowBox[{"mycsss", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["4", "15"], " ", 
       RowBox[{"mycsts", "[", 
        RowBox[{"3", ",", "3", ",", "5"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"3", ",", "3", ",", "5"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "4"]}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"5", " ", 
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            RowBox[{"mycsss", "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"mycsss", "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"2", ",", "3", ",", "5"}], "]"}], "=", 
     RowBox[{
      FractionBox["2", 
       RowBox[{"15", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "1"}], "]"}]}]], "+", 
      RowBox[{
       FractionBox["5", "6"], " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "4", ",", "5"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"4", ",", "2", ",", "4"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "1050"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"37", "-", 
           RowBox[{"350", " ", 
            RowBox[{"mycsss", "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}], " ", 
            RowBox[{"mycstt", "[", 
             RowBox[{"1", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"70", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"mycstt", "[", 
            RowBox[{"1", ",", "5", ",", "4"}], "]"}], "+", 
           RowBox[{"10", " ", 
            RowBox[{"mycstt", "[", 
             RowBox[{"3", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"4", ",", "2", ",", "3"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       FractionBox["53", "42"], " ", 
       SuperscriptBox[
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "1"}], "]"}], "2"]}], "-", 
      RowBox[{
       FractionBox["4", "3"], " ", 
       RowBox[{"mycsts", "[", 
        RowBox[{"3", ",", "3", ",", "3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"3", ",", "3", ",", "4"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "4000"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"599", "-", 
           RowBox[{"1200", " ", 
            RowBox[{"mycsss", "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}], " ", 
            RowBox[{"mycstt", "[", 
             RowBox[{"1", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"60", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            RowBox[{"mycstt", "[", 
             RowBox[{"1", ",", "5", ",", "4"}], "]"}]}], "+", 
           RowBox[{"63", " ", 
            RowBox[{"mycstt", "[", 
             RowBox[{"2", ",", "4", ",", "4"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"2", ",", "4", ",", "4"}], "]"}], "=", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "9680"}], " ", 
        RowBox[{"mycstt", "[", 
         RowBox[{"1", ",", "5", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"4429", "-", 
          RowBox[{"35200", " ", 
           RowBox[{"mycsss", "[", 
            RowBox[{"1", ",", "4", ",", "5"}], "]"}], " ", 
           RowBox[{"mycstt", "[", 
            RowBox[{"1", ",", "5", ",", "4"}], "]"}]}]}], ")"}]}]}], 
      "41580"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"3", ",", "3", ",", "3"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox[
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], "2"]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"2", ",", "4", ",", "3"}], "]"}], "=", 
     RowBox[{
      FractionBox["25", "42"], " ", 
      SuperscriptBox[
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], "2"]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"1", ",", "5", ",", "4"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["42", 
       RowBox[{"275", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"1", ",", "4", ",", "5"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["6", 
       RowBox[{"25", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "1"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"2", ",", "4", ",", "2"}], "]"}], "=", 
     RowBox[{
      FractionBox["125", "294"], " ", 
      SuperscriptBox[
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], "3"]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"3", ",", "3", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["45", "56"]}], " ", 
      SuperscriptBox[
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"mycsss", "[", 
           RowBox[{"1", ",", "2", ",", "1"}], "]"}], "2"]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"5", ",", "1", ",", "5"}], "]"}], "=", 
     RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"3", ",", "3", ",", "2"}], "]"}], "=", 
     RowBox[{
      FractionBox["25", "336"], " ", 
      SuperscriptBox[
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], "3"]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"4", ",", "2", ",", "2"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"25", " ", 
        SuperscriptBox[
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "2", ",", "1"}], "]"}], "3"]}], "1176"]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"2", ",", "4", ",", "6"}], "]"}], "=", 
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"mycsss", "[", 
       RowBox[{"1", ",", "5", ",", "6"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"3", ",", "3", ",", "5"}], "]"}], "=", 
     RowBox[{
      FractionBox["7", "1800"], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"mycsst", "[", 
        RowBox[{"1", ",", "5", ",", "5"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["5", "2"], " ", 
       RowBox[{"mycsst", "[", 
        RowBox[{"2", ",", "4", ",", "5"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"2", ",", "4", ",", "5"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "1500"], "-", 
      RowBox[{
       FractionBox["2", "5"], " ", 
       RowBox[{"mycsst", "[", 
        RowBox[{"1", ",", "5", ",", "5"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"1", ",", "5", ",", "5"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["1", "900"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"1", ",", "5", ",", "4"}], "]"}], "=", 
     RowBox[{
      FractionBox["14", "33"], " ", 
      RowBox[{"mycsss", "[", 
       RowBox[{"1", ",", "2", ",", "1"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"2", ",", "4", ",", "4"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "44"], " ", 
      RowBox[{"mycsss", "[", 
       RowBox[{"1", ",", "2", ",", "1"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"2", ",", "4", ",", "2"}], "]"}], "=", 
     RowBox[{
      FractionBox["25", "168"], " ", 
      SuperscriptBox[
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], "3"]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"3", ",", "3", ",", "3"}], "]"}], "=", 
     RowBox[{
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox[
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "2", ",", "1"}], "]"}], "2"]}], "9216"], "+", 
      RowBox[{
       FractionBox["27", "32"], " ", 
       RowBox[{"mycsst", "[", 
        RowBox[{"2", ",", "4", ",", "3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"2", ",", "4", ",", "3"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5", "864"]}], " ", 
      SuperscriptBox[
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], "2"]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"3", ",", "3", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5", "448"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "2", ",", "1"}], "]"}], "2"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"mycsss", "[", 
           RowBox[{"1", ",", "2", ",", "1"}], "]"}], "4"]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"1", ",", "2", ",", "1"}], "]"}], "=", 
     FractionBox["1", 
      SqrtBox["5"]]}], " ", ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{
    "Sign", " ", "choice", " ", "for", " ", "residual", " ", "normalization", 
     " ", "freedom"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Gamma]", "=", "8"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"1", ",", "5", ",", "5"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"2", ",", "4", ",", "6"}], "]"}], "=", 
     RowBox[{
      FractionBox["4", "405"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         SqrtBox["5"]}], "+", 
        RowBox[{"72", " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "5", ",", "6"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"2", ",", "5", ",", "4"}], "]"}], "=", 
     FractionBox["5", "66"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"1", ",", "6", ",", "6"}], "]"}], "=", 
     RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"3", ",", "4", ",", "6"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5", "3"]}], "-", 
      FractionBox[
       RowBox[{"12", " ", 
        RowBox[{"mycstt", "[", 
         RowBox[{"1", ",", "5", ",", "6"}], "]"}]}], 
       SqrtBox["5"]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"3", ",", "4", ",", "4"}], "]"}], "=", 
     FractionBox["9", "154"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycttt", "[", 
      RowBox[{"3", ",", "4", ",", "2"}], "]"}], "=", 
     FractionBox["3", "392"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"1", ",", "5", ",", "6"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["5"]}], "9"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"1", ",", "5", ",", "6"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["14", 
       RowBox[{"9", " ", 
        SqrtBox["5"]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"2", ",", "5", ",", "6"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"2", ",", "5", ",", "4"}], "]"}], "=", 
     RowBox[{"5", "/", "66"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"6", ",", "1", ",", "6"}], "]"}], "=", 
     RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"2", ",", "5", ",", "3"}], "]"}], "=", 
     FractionBox[
      RowBox[{"5", " ", 
       SqrtBox["5"]}], "792"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"1", ",", "6", ",", "5"}], "]"}], "=", 
     FractionBox[
      RowBox[{"14", " ", 
       SqrtBox["5"]}], "143"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"2", ",", "5", ",", "5"}], "]"}], "=", 
     FractionBox["7", 
      RowBox[{"117", " ", 
       SqrtBox["5"]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"3", ",", "4", ",", "7"}], "]"}], "=", 
     RowBox[{
      RowBox[{"mycstt", "[", 
       RowBox[{"1", ",", "6", ",", "7"}], "]"}], "-", 
      RowBox[{
       FractionBox["9", "5"], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"2", ",", "5", ",", "7"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"3", ",", "4", ",", "6"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"3", ",", "4", ",", "5"}], "]"}], "=", 
     FractionBox["43", 
      RowBox[{"1820", " ", 
       SqrtBox["5"]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"3", ",", "4", ",", "4"}], "]"}], "=", 
     FractionBox["9", "154"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"3", ",", "4", ",", "3"}], "]"}], "=", 
     FractionBox[
      SqrtBox["5"], "924"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"3", ",", "4", ",", "2"}], "]"}], "=", 
     FractionBox["3", "392"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"3", ",", "4", ",", "1"}], "]"}], "=", 
     FractionBox[
      RowBox[{"3", " ", 
       SqrtBox["5"]}], "784"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"4", ",", "3", ",", "7"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "5"]}], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"1", ",", "6", ",", "7"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["27", "25"], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"2", ",", "5", ",", "7"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"4", ",", "3", ",", "6"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"4", ",", "3", ",", "5"}], "]"}], "=", 
     FractionBox[
      SqrtBox["5"], "364"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"4", ",", "3", ",", "4"}], "]"}], "=", 
     FractionBox["9", "154"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"4", ",", "3", ",", "3"}], "]"}], "=", 
     FractionBox["1", 
      RowBox[{"462", " ", 
       SqrtBox["5"]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"4", ",", "3", ",", "2"}], "]"}], "=", 
     FractionBox["3", "392"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"4", ",", "3", ",", "1"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["3", 
       RowBox[{"784", " ", 
        SqrtBox["5"]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"5", ",", "2", ",", "7"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "9"], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"1", ",", "6", ",", "7"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "5"], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"2", ",", "5", ",", "7"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"5", ",", "2", ",", "6"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"5", ",", "2", ",", "5"}], "]"}], "=", 
     FractionBox["1", 
      RowBox[{"117", " ", 
       SqrtBox["5"]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"5", ",", "2", ",", "4"}], "]"}], "=", 
     FractionBox["5", "66"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"5", ",", "2", ",", "3"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox["5"], "5544"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"2", ",", "5", ",", "7"}], "]"}], "=", 
     RowBox[{
      FractionBox["4", "9"], " ", 
      RowBox[{"mycstt", "[", 
       RowBox[{"1", ",", "6", ",", "7"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"3", ",", "4", ",", "7"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       FractionBox["7", "5"], " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "6", ",", "7"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["27", "10"], " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"2", ",", "5", ",", "7"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"3", ",", "4", ",", "6"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "288"], "-", 
      RowBox[{
       FractionBox["7", "20"], " ", 
       RowBox[{"mycsst", "[", 
        RowBox[{"1", ",", "6", ",", "6"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["27", "8"], " ", 
       RowBox[{"mycsst", "[", 
        RowBox[{"2", ",", "5", ",", "6"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"2", ",", "5", ",", "6"}], "]"}], "=", 
     RowBox[{
      FractionBox["17", "34020"], "-", 
      RowBox[{
       FractionBox["14", "27"], " ", 
       RowBox[{"mycsst", "[", 
        RowBox[{"1", ",", "6", ",", "6"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"3", ",", "4", ",", "5"}], "]"}], "=", 
     RowBox[{
      FractionBox["89", 
       RowBox[{"1540", " ", 
        SqrtBox["5"]}]], "+", 
      RowBox[{
       FractionBox["1", "20"], " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "6", ",", "5"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["243", "56"], " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"2", ",", "5", ",", "5"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"1", ",", "6", ",", "6"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["1", "1764"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"2", ",", "5", ",", "5"}], "]"}], "=", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1637", " ", 
          SqrtBox["5"]}], "-", 
         RowBox[{"5005", " ", 
          RowBox[{"mycsss", "[", 
           RowBox[{"1", ",", "6", ",", "5"}], "]"}]}]}], ")"}]}], "752895"]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"1", ",", "6", ",", "5"}], "]"}], "=", 
     FractionBox[
      RowBox[{"10", " ", 
       SqrtBox["5"]}], "143"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"3", ",", "4", ",", "4"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["157", "308000"]}], "-", 
      RowBox[{
       FractionBox["27", "25"], " ", 
       RowBox[{"mycsst", "[", 
        RowBox[{"2", ",", "5", ",", "4"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"2", ",", "5", ",", "4"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["1", "2970"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"2", ",", "5", ",", "3"}], "]"}], "=", 
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox["5"]}], "693"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"3", ",", "4", ",", "3"}], "]"}], "=", 
     FractionBox["1", 
      RowBox[{"924", " ", 
       SqrtBox["5"]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"3", ",", "4", ",", "2"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["13", "94080"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"3", ",", "4", ",", "1"}], "]"}], "=", 
     FractionBox["1", 
      RowBox[{"784", " ", 
       SqrtBox["5"]}]]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8274694621252327`*^9, 3.8274694664076977`*^9}, 
   3.827469514577593*^9, {3.8275804982895947`*^9, 3.827580517739482*^9}, {
   3.82758059894706*^9, 3.827580600923514*^9}, {3.827732042688447*^9, 
   3.827732072469556*^9}, {3.827811186725395*^9, 3.8278111899429283`*^9}, {
   3.827990501851295*^9, 3.827990522342923*^9}, {3.829138282240835*^9, 
   3.829138299774843*^9}},ExpressionUUID->"9d5c09fa-3ced-47d7-a3ee-\
637a86bb943f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Jacobi", " ", "identities"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "=", "8"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"Jacobittt", "[", 
           RowBox[{
           "j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", "m3"}], 
           "]"}], ",", 
          RowBox[{"t", "[", "___", "]"}], ",", "Factor"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", 
          RowBox[{"-", "j1"}], ",", "j1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "j1", ",", 
          RowBox[{"\[Gamma]", "-", "1", "-", "j1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", 
          RowBox[{"-", "j2"}], ",", "j2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j3", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1", "-", "j1", "-", "j2"}]}], "}"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"m3", ",", 
          RowBox[{"-", "j3"}], ",", "j3"}], "}"}]}], "]"}], ",", "5"}], "]"}],
     "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"Jacobitts", "[", 
           RowBox[{
           "j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", "m3"}], 
           "]"}], ",", 
          RowBox[{"t", "[", "___", "]"}], ",", "Factor"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", 
          RowBox[{"-", "j1"}], ",", "j1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "j1", ",", 
          RowBox[{"\[Gamma]", "-", "1", "-", "j1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", 
          RowBox[{"-", "j2"}], ",", "j2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j3", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1", "-", "j1", "-", "j2"}]}], "}"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"m3", ",", 
          RowBox[{"-", "j3"}], ",", "j3"}], "}"}]}], "]"}], ",", "5"}], "]"}],
     "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"Jacobitss", "[", 
           RowBox[{
           "j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", "m3"}], 
           "]"}], ",", 
          RowBox[{"t", "[", "___", "]"}], ",", "Factor"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", 
          RowBox[{"-", "j1"}], ",", "j1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1", "-", "j1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", 
          RowBox[{"-", "j2"}], ",", "j2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j3", ",", "j2", ",", 
          RowBox[{"\[Gamma]", "-", "1", "-", "j1", "-", "j2"}]}], "}"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"m3", ",", 
          RowBox[{"-", "j3"}], ",", "j3"}], "}"}]}], "]"}], ",", "5"}], "]"}],
     "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"Jacobisss", "[", 
           RowBox[{
           "j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", "m3"}], 
           "]"}], ",", 
          RowBox[{"t", "[", "___", "]"}], ",", "Factor"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", 
          RowBox[{"-", "j1"}], ",", "j1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "j1", ",", 
          RowBox[{"\[Gamma]", "-", "1", "-", "j1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", 
          RowBox[{"-", "j2"}], ",", "j2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j3", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1", "-", "j1", "-", "j2"}]}], "}"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"m3", ",", 
          RowBox[{"-", "j3"}], ",", "j3"}], "}"}]}], "]"}], ",", "5"}], "]"}],
     "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.827469525297028*^9, 3.827469547325952*^9}, 
   3.8274730310422688`*^9, {3.827474165710531*^9, 3.827474166140465*^9}, {
   3.827474264925826*^9, 3.827474265299972*^9}, {3.827580585764044*^9, 
   3.827580594538896*^9}, 3.8277320788059187`*^9},
 CellLabel->
  "In[2404]:=",ExpressionUUID->"5f5440be-b1b0-4e23-b31f-766b318e29b8"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.827474136575489*^9, 3.827474169664756*^9, {3.827474256756267*^9, 
   3.827474268647403*^9}, 3.8280024383185787`*^9},
 CellLabel->
  "Out[2405]=",ExpressionUUID->"88649ff1-3317-45ac-80f3-8fba83cae425"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.827474136575489*^9, 3.827474169664756*^9, {3.827474256756267*^9, 
   3.827474268647403*^9}, 3.828002443657069*^9},
 CellLabel->
  "Out[2406]=",ExpressionUUID->"49f82640-e287-46b5-b613-9cfdc44b226e"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.827474136575489*^9, 3.827474169664756*^9, {3.827474256756267*^9, 
   3.827474268647403*^9}, 3.828002449269409*^9},
 CellLabel->
  "Out[2407]=",ExpressionUUID->"4d935156-b0ee-4b4b-8426-11a54c4ba143"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.827474136575489*^9, 3.827474169664756*^9, {3.827474256756267*^9, 
   3.827474268647403*^9}, 3.82800245544416*^9},
 CellLabel->
  "Out[2408]=",ExpressionUUID->"60d0418d-7887-4422-9b72-03cc27cf4f9b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Algebra", " ", "of", " ", 
    RowBox[{"T", "^", "l_m"}], " ", "and", " ", 
    RowBox[{"S", "^", "l_m"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"mycomm", "[", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"j1", ",", "m1"}], "]"}], ",", 
            RowBox[{"t", "[", 
             RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}], ",", 
          RowBox[{"t", "[", "___", "]"}], ",", "Factor"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "1", ",", 
          RowBox[{"\[Beta]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", 
          RowBox[{"-", "j1"}], ",", "j1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "1", ",", 
          RowBox[{"\[Beta]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", 
          RowBox[{"-", "j2"}], ",", "j2"}], "}"}]}], "]"}], ",", "1"}], "]"}],
     "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"mycomm", "[", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"j1", ",", "m1"}], "]"}], ",", 
            RowBox[{"s", "[", 
             RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}], ",", 
          RowBox[{"t", "[", "___", "]"}], ",", "Factor"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "1", ",", 
          RowBox[{"\[Beta]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", 
          RowBox[{"-", "j1"}], ",", "j1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "1", ",", 
          RowBox[{"\[Beta]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", 
          RowBox[{"-", "j2"}], ",", "j2"}], "}"}]}], "]"}], ",", "1"}], "]"}],
     "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"mycomm", "[", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"j1", ",", "m1"}], "]"}], ",", 
            RowBox[{"s", "[", 
             RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}], ",", 
          RowBox[{"t", "[", "___", "]"}], ",", "Factor"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "1", ",", 
          RowBox[{"\[Beta]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", 
          RowBox[{"-", "j1"}], ",", "j1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "1", ",", 
          RowBox[{"\[Beta]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", 
          RowBox[{"-", "j2"}], ",", "j2"}], "}"}]}], "]"}], ",", "1"}], "]"}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.827469551257365*^9, 3.8274696093652573`*^9, {3.829137516347268*^9, 
   3.829137517338028*^9}},ExpressionUUID->"74777863-5732-4b2a-9ce6-\
76d22938d04f"]
}, Closed]],

Cell[CellGroupData[{

Cell["3.- Compatibility of hs[\[Lambda]] deformation (fails at \[Gamma]=7)", \
"Title",
 CellChangeTimes->{{3.827473720142262*^9, 3.827473731877879*^9}, {
  3.827481070733316*^9, 3.8274810743412313`*^9}, {3.827582243177682*^9, 
  3.827582256832864*^9}, {3.8280934839354753`*^9, 3.828093509304166*^9}, {
  3.8291974443198223`*^9, 
  3.829197446847825*^9}},ExpressionUUID->"44d29428-b7a7-464a-ab16-\
e655a7e056aa"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Defintion", " ", 
     RowBox[{"Hs", "[", "\[Lambda]", "]"}], " ", "star", " ", "product", " ", 
     
     RowBox[{"for", " ", "[", 
      RowBox[{"T", ",", "T"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myprod", "[", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"j1_", ",", "m1_"}], "]"}], ",", 
       RowBox[{"t", "[", 
        RowBox[{"j2_", ",", "m2_"}], "]"}]}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"j", ",", 
           RowBox[{"m1", "+", "m2"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "^", 
            RowBox[{"(", 
             RowBox[{"j1", "+", "j2", "-", "j"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"j1", "+", "j2", "-", "j"}], ")"}], "!"}]}], ")"}]}], 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "2"}], "+", "\[Lambda]"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "\[Lambda]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "j", "-", "j1", "-", "j2"}], ")"}], "/", 
             "2"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"j", "-", "j1", "-", "j2"}], ")"}], "/", "2"}]}], "}"}],
           ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "j1"}], ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "-", "j2"}], ",", 
            RowBox[{
             RowBox[{"3", "/", "2"}], "+", "j"}]}], "}"}], ",", "1"}], "]"}], 
        
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"j1", "+", "j2", "-", "j"}], ",", "m"}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j1", "-", "m1"}], ",", "m"}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j1", "+", "m1"}], ",", 
             RowBox[{"j1", "+", "j2", "-", "j", "-", "m"}]}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j2", "-", "m2"}], ",", 
             RowBox[{"j1", "+", "j2", "-", "j", "-", "m"}]}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j2", "+", "m2"}], ",", "m"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", 
            RowBox[{"j1", "+", "j2", "-", "j"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Abs", "[", 
          RowBox[{"j1", "-", "j2"}], "]"}], ",", 
         RowBox[{"j1", "+", "j2"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Commutators", " ", "[", 
      RowBox[{"T", ",", "S"}], "]"}], " ", 
     RowBox[{"and", " ", "[", 
      RowBox[{"S", ",", "S"}], "]"}], " ", "through", " ", "star", " ", 
     "product"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myprod", "[", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"j1_", ",", "m1_"}], "]"}], ",", 
       RowBox[{"s", "[", 
        RowBox[{"j2_", ",", "m2_"}], "]"}]}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"j", ",", 
             RowBox[{"m1", "+", "m2"}]}], "]"}], 
           RowBox[{"myctst", "[", 
            RowBox[{"j1", ",", "j2", ",", "j"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"j", ",", 
             RowBox[{"m1", "+", "m2"}]}], "]"}], 
           RowBox[{"myctss", "[", 
            RowBox[{"j1", ",", "j2", ",", "j"}], "]"}]}]}], ")"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"j1", "+", "j2", "-", "j"}], ",", "m"}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j1", "-", "m1"}], ",", "m"}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j1", "+", "m1"}], ",", 
             RowBox[{"j1", "+", "j2", "-", "j", "-", "m"}]}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j2", "-", "m2"}], ",", 
             RowBox[{"j1", "+", "j2", "-", "j", "-", "m"}]}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j2", "+", "m2"}], ",", "m"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", 
            RowBox[{"j1", "+", "j2", "-", "j"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Abs", "[", 
          RowBox[{"j1", "-", "j2"}], "]"}], ",", 
         RowBox[{"j1", "+", "j2"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myprod", "[", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"j1_", ",", "m1_"}], "]"}], ",", 
       RowBox[{"t", "[", 
        RowBox[{"j2_", ",", "m2_"}], "]"}]}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"j", ",", 
             RowBox[{"m1", "+", "m2"}]}], "]"}], 
           RowBox[{"mycstt", "[", 
            RowBox[{"j1", ",", "j2", ",", "j"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"j", ",", 
             RowBox[{"m1", "+", "m2"}]}], "]"}], 
           RowBox[{"mycsts", "[", 
            RowBox[{"j1", ",", "j2", ",", "j"}], "]"}]}]}], ")"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"j1", "+", "j2", "-", "j"}], ",", "m"}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j1", "-", "m1"}], ",", "m"}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j1", "+", "m1"}], ",", 
             RowBox[{"j1", "+", "j2", "-", "j", "-", "m"}]}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j2", "-", "m2"}], ",", 
             RowBox[{"j1", "+", "j2", "-", "j", "-", "m"}]}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j2", "+", "m2"}], ",", "m"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", 
            RowBox[{"j1", "+", "j2", "-", "j"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Abs", "[", 
          RowBox[{"j1", "-", "j2"}], "]"}], ",", 
         RowBox[{"j1", "+", "j2"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myprod", "[", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"j1_", ",", "m1_"}], "]"}], ",", 
       RowBox[{"s", "[", 
        RowBox[{"j2_", ",", "m2_"}], "]"}]}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"t", "[", 
            RowBox[{"j", ",", 
             RowBox[{"m1", "+", "m2"}]}], "]"}], 
           RowBox[{"mycsst", "[", 
            RowBox[{"j1", ",", "j2", ",", "j"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"s", "[", 
            RowBox[{"j", ",", 
             RowBox[{"m1", "+", "m2"}]}], "]"}], 
           RowBox[{"mycsss", "[", 
            RowBox[{"j1", ",", "j2", ",", "j"}], "]"}]}]}], ")"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"j1", "+", "j2", "-", "j"}], ",", "m"}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j1", "-", "m1"}], ",", "m"}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j1", "+", "m1"}], ",", 
             RowBox[{"j1", "+", "j2", "-", "j", "-", "m"}]}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j2", "-", "m2"}], ",", 
             RowBox[{"j1", "+", "j2", "-", "j", "-", "m"}]}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j2", "+", "m2"}], ",", "m"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", 
            RowBox[{"j1", "+", "j2", "-", "j"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Abs", "[", 
          RowBox[{"j1", "-", "j2"}], "]"}], ",", 
         RowBox[{"j1", "+", "j2"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myprod", "[", 
      RowBox[{"expr1_", ",", "expr2_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tlist1", ",", "tlist2", ",", "j1", ",", "j2"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"tlist1", "=", 
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"{", "expr1", "}"}], ",", 
             RowBox[{"t", "[", 
              RowBox[{"_", ",", "_"}], "]"}], ",", "\[Infinity]"}], "]"}], 
           ",", 
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"{", "expr1", "}"}], ",", 
             RowBox[{"s", "[", 
              RowBox[{"_", ",", "_"}], "]"}], ",", "\[Infinity]"}], "]"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tlist2", "=", 
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"{", "expr2", "}"}], ",", 
             RowBox[{"t", "[", 
              RowBox[{"_", ",", "_"}], "]"}], ",", "\[Infinity]"}], "]"}], 
           ",", 
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"{", "expr2", "}"}], ",", 
             RowBox[{"s", "[", 
              RowBox[{"_", ",", "_"}], "]"}], ",", "\[Infinity]"}], "]"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"expr1", ",", 
             RowBox[{"tlist1", "[", 
              RowBox[{"[", "j1", "]"}], "]"}]}], "]"}], 
           RowBox[{"Coefficient", "[", 
            RowBox[{"expr2", ",", 
             RowBox[{"tlist2", "[", 
              RowBox[{"[", "j2", "]"}], "]"}]}], "]"}], 
           RowBox[{"myprod", "[", 
            RowBox[{
             RowBox[{"tlist1", "[", 
              RowBox[{"[", "j1", "]"}], "]"}], ",", 
             RowBox[{"tlist2", "[", 
              RowBox[{"[", "j2", "]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j1", ",", "1", ",", 
            RowBox[{"Length", "[", "tlist1", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j2", ",", "1", ",", 
            RowBox[{"Length", "[", "tlist2", "]"}]}], "}"}]}], "]"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Definition", " ", "of", " ", "commutators"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycomm", "[", 
      RowBox[{"expr1_", ",", "expr2_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"myprod", "[", 
       RowBox[{"expr1", ",", "expr2"}], "]"}], "-", 
      RowBox[{"myprod", "[", 
       RowBox[{"expr2", ",", "expr1"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Definition", " ", "of", " ", "Jacobi", " ", "identities"}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Jacobittt", "[", 
      RowBox[{
      "j1_", ",", "m1_", ",", "j2_", ",", "m2_", ",", "j3_", ",", "m3_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"j1", ",", "m1"}], "]"}], ",", 
          RowBox[{"t", "[", 
           RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}], ",", 
        RowBox[{"t", "[", 
         RowBox[{"j3", ",", "m3"}], "]"}]}], "]"}], "+", 
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"j2", ",", "m2"}], "]"}], ",", 
          RowBox[{"t", "[", 
           RowBox[{"j3", ",", "m3"}], "]"}]}], "]"}], ",", 
        RowBox[{"t", "[", 
         RowBox[{"j1", ",", "m1"}], "]"}]}], "]"}], "+", 
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"j3", ",", "m3"}], "]"}], ",", 
          RowBox[{"t", "[", 
           RowBox[{"j1", ",", "m1"}], "]"}]}], "]"}], ",", 
        RowBox[{"t", "[", 
         RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Jacobitts", "[", 
      RowBox[{
      "j1_", ",", "m1_", ",", "j2_", ",", "m2_", ",", "j3_", ",", "m3_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"j1", ",", "m1"}], "]"}], ",", 
          RowBox[{"t", "[", 
           RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"j3", ",", "m3"}], "]"}]}], "]"}], "+", 
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"j2", ",", "m2"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"j3", ",", "m3"}], "]"}]}], "]"}], ",", 
        RowBox[{"t", "[", 
         RowBox[{"j1", ",", "m1"}], "]"}]}], "]"}], "+", 
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"j3", ",", "m3"}], "]"}], ",", 
          RowBox[{"t", "[", 
           RowBox[{"j1", ",", "m1"}], "]"}]}], "]"}], ",", 
        RowBox[{"t", "[", 
         RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Jacobitss", "[", 
      RowBox[{
      "j1_", ",", "m1_", ",", "j2_", ",", "m2_", ",", "j3_", ",", "m3_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"t", "[", 
           RowBox[{"j1", ",", "m1"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"j3", ",", "m3"}], "]"}]}], "]"}], "+", 
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"j2", ",", "m2"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"j3", ",", "m3"}], "]"}]}], "]"}], ",", 
        RowBox[{"t", "[", 
         RowBox[{"j1", ",", "m1"}], "]"}]}], "]"}], "+", 
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"j3", ",", "m3"}], "]"}], ",", 
          RowBox[{"t", "[", 
           RowBox[{"j1", ",", "m1"}], "]"}]}], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Jacobisss", "[", 
      RowBox[{
      "j1_", ",", "m1_", ",", "j2_", ",", "m2_", ",", "j3_", ",", "m3_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"j1", ",", "m1"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"j3", ",", "m3"}], "]"}]}], "]"}], "+", 
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"j2", ",", "m2"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"j3", ",", "m3"}], "]"}]}], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"j1", ",", "m1"}], "]"}]}], "]"}], "+", 
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"j3", ",", "m3"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"j1", ",", "m1"}], "]"}]}], "]"}], ",", 
        RowBox[{"s", "[", 
         RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.8274800892801867`*^9, 3.827480132906289*^9, 3.827816086606278*^9, {
   3.82781619870889*^9, 3.8278162991952353`*^9}, {3.829137526522251*^9, 
   3.829137596578148*^9}, {3.829137684090178*^9, 3.829137684201404*^9}, {
   3.829196081327647*^9, 
   3.829196099614937*^9}},ExpressionUUID->"d0593b18-3d9a-471a-84c7-\
cc969a5f8258"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{"Restrictions", " ", "and", " ", "assumptions"}], " ", "*)"}],
   FontColor->GrayLevel[1]], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"anti", "-", 
        RowBox[{"symm", " ", 
         RowBox[{"(", 
          RowBox[{"l1", ",", "m1"}], ")"}]}]}], " ", "<", 
       RowBox[{"--", 
        RowBox[{">", " ", 
         RowBox[{"(", 
          RowBox[{"l2", ",", "m2"}], ")"}]}]}]}], " ", "&"}], " ", "discard", 
     " ", "\"\<symmetric\>\"", " ", "part", " ", "of", " ", "star", " ", 
     "product"}], ",", " ", 
    RowBox[{
    "so", " ", "analyze", " ", "only", " ", "commutator", " ", "level"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"myctst", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2", "-", "l", "+", "1"}], ")"}]}], " ", 
      RowBox[{"mycstt", "[", 
       RowBox[{"l2", ",", "l1", ",", "l"}], "]"}]}], "/;", 
     RowBox[{"l1", ">", "l2"}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myctst", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2", "-", "l", "+", "1"}], ")"}]}], " ", 
      RowBox[{"mycstt", "[", 
       RowBox[{"l2", ",", "l1", ",", "l"}], "]"}]}], "/;", 
     RowBox[{"l1", "<", "l2"}]}]}], " ", "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"myctst", "[", 
      RowBox[{"l1_", ",", "l1_", ",", "l_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "l"}], "+", "1"}], ")"}]}], " ", 
      RowBox[{"mycstt", "[", 
       RowBox[{"l1", ",", "l1", ",", "l"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{"myctss", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2", "-", "l", "-", "1"}], ")"}]}], " ", 
      RowBox[{"mycsts", "[", 
       RowBox[{"l2", ",", "l1", ",", "l"}], "]"}]}], "/;", 
     RowBox[{"l1", ">", "l2"}]}]}], "  ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myctss", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2", "-", "l", "-", "1"}], ")"}]}], " ", 
      RowBox[{"mycsts", "[", 
       RowBox[{"l2", ",", "l1", ",", "l"}], "]"}]}], "/;", 
     RowBox[{"l1", "<", "l2"}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myctss", "[", 
      RowBox[{"l1_", ",", "l1_", ",", "l_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "l"}], "-", "1"}], ")"}]}], " ", 
      RowBox[{"mycsts", "[", 
       RowBox[{"l1", ",", "l1", ",", "l"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mycsst", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2", "-", "l", "+", "1"}], ")"}]}], " ", 
      RowBox[{"mycsst", "[", 
       RowBox[{"l2", ",", "l1", ",", "l"}], "]"}]}], "/;", 
     RowBox[{"l1", ">", "l2"}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mycsss", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2", "-", "l", "+", "1"}], ")"}]}], " ", 
      RowBox[{"mycsss", "[", 
       RowBox[{"l2", ",", "l1", ",", "l"}], "]"}]}], "/;", 
     RowBox[{"l1", ">", "l2"}]}]}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Parity", " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mycsss", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"0", " ", "/;", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2"}], ")"}]}], "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l", "+", "1"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mycsst", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"0", " ", "/;", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2"}], ")"}]}], "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", "l", ")"}]}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myctst", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"0", " ", "/;", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2"}], ")"}]}], "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l", "+", "1"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myctss", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"0", " ", "/;", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2"}], ")"}]}], "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", "l", ")"}]}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mycstt", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"0", " ", "/;", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2"}], ")"}]}], "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l", "+", "1"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mycsts", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"0", " ", "/;", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2"}], ")"}]}], "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", "l", ")"}]}]}]}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.827480160976275*^9, 3.8274801624231243`*^9}, {
  3.827580625259615*^9, 3.82758066007088*^9}, {3.827816353035151*^9, 
  3.827816376913966*^9}},ExpressionUUID->"799aa798-2032-4d6f-bd2a-\
06f6575f2e0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Conditions", " ", "from", " ", "solving", " ", "Jacobi", " ", 
    "identities"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"\[Gamma]", "=", "4"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"1", ",", "1", ",", "0"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"1", ",", "1", ",", "2"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"1", ",", "1", ",", "1"}], "]"}], "=", 
     RowBox[{"1", "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"1", ",", "1", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "4"}]}], ";"}], "  ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Fixing", " ", "the", " ", "rescaling", " ", "freedom", " ", "in", " ", 
     RowBox[{"S", "^", "1"}], "_m", " ", "to", " ", "normalize", " ", "SO", 
     RowBox[{"(", 
      RowBox[{"1", ",", "3"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Gamma]", "=", "5"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"2", ",", "1", ",", "3"}], "]"}], "=", "0"}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Mandatory", " ", "conditions", " ", "because", " ", "of", " ", "natural",
      " ", "meaning", " ", "of", " ", 
     SuperscriptBox["S", "j"], " ", "being", " ", "spherical", " ", "tensor", 
     " ", "under", " ", 
     SuperscriptBox["T", "1"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"2", ",", "1", ",", "3"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"2", ",", "1", ",", "1"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"2", ",", "1", ",", "1"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"2", ",", "1", ",", "2"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"3", ",", "1", ",", "4"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"3", ",", "1", ",", "4"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"3", ",", "1", ",", "2"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"3", ",", "1", ",", "2"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"3", ",", "1", ",", "3"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"4", ",", "1", ",", "5"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"4", ",", "1", ",", "3"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"2", ",", "1", ",", "2"}], "]"}], "=", 
     RowBox[{"1", "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"3", ",", "1", ",", "3"}], "]"}], "=", 
     RowBox[{"1", "/", "4"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"1", ",", "2", ",", "2"}], "]"}], "=", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"mycsts", "[", 
        RowBox[{"1", ",", "3", ",", "3"}], "]"}], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], 
      RowBox[{"mycsss", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"1", ",", "2", ",", "1"}], "]"}], "=", 
     FractionBox[
      RowBox[{"24", " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
       RowBox[{"mycsts", "[", 
        RowBox[{"1", ",", "3", ",", "3"}], "]"}], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], 
      RowBox[{"mycsss", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"1", ",", "3", ",", "2"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"63", " ", 
        RowBox[{"mycstt", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"1", ",", "3", ",", "2"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"63", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"1", ",", "3", ",", "3"}], "]"}], "=", 
     FractionBox[
      RowBox[{
       RowBox[{"mycsst", "[", 
        RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"1", ",", "3", ",", "3"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], 
       RowBox[{"288", " ", 
        RowBox[{"mycsst", "[", 
         RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
        RowBox[{"mycstt", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Gamma]", "=", "6"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"2", ",", "2", ",", "4"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", "36"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"2", ",", "2", ",", "3"}], "]"}], "=", 
     FractionBox[
      RowBox[{"mycsss", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], 
      RowBox[{"8", " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"2", ",", "2", ",", "0"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"2", ",", "2", ",", "1"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "40"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Lambda]", "2"], " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"2", ",", "2", ",", "2"}], "]"}], "=", 
     FractionBox[
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"mycsst", "[", 
         RowBox[{"1", ",", "2", ",", "2"}], "]"}]}], "-", 
       RowBox[{"27", " ", 
        RowBox[{"mycsst", "[", 
         RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"mycsst", "[", 
         RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}]}], 
      RowBox[{"28", " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"1", ",", "4", ",", "4"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], 
       RowBox[{"480", " ", 
        RowBox[{"mycsst", "[", 
         RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
        RowBox[{"mycstt", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
        RowBox[{"mycstt", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"1", ",", "4", ",", "3"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["5", 
       RowBox[{"224", " ", 
        RowBox[{"mycstt", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"4", ",", "1", ",", "4"}], "]"}], "=", 
     FractionBox["1", "4"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"3", ",", "2", ",", "4"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", " ", 
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
        RowBox[{"20", " ", 
         RowBox[{"mycsts", "[", 
          RowBox[{"2", ",", "3", ",", "4"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"20", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
        RowBox[{"mycstt", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
        RowBox[{"mycstt", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"2", ",", "3", ",", "4"}], "]"}], "=", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "15"}], " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
        RowBox[{"mycstt", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
        RowBox[{"mycstt", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], 
      RowBox[{"40", " ", 
       SuperscriptBox[
        RowBox[{"mycstt", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"3", ",", "2", ",", "3"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"96", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
        RowBox[{"mycstt", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "225"}], " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "+", 
        RowBox[{"72", " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
        RowBox[{"56", " ", 
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
        RowBox[{"288", " ", 
         RowBox[{"mycsss", "[", 
          RowBox[{"2", ",", "3", ",", "3"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
        RowBox[{"120", " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"2", ",", "3", ",", "3"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"2", ",", "3", ",", "3"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"24", " ", 
        RowBox[{"mycstt", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
        RowBox[{"mycstt", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"225", " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
        RowBox[{"88", " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "-", 
        RowBox[{"24", " ", 
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "-", 
        RowBox[{"96", " ", 
         RowBox[{"mycsss", "[", 
          RowBox[{"2", ",", "3", ",", "3"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"2", ",", "3", ",", "2"}], "]"}], "=", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", 
        RowBox[{"mycsst", "[", 
         RowBox[{"1", ",", "2", ",", "2"}], "]"}]}], "+", 
       RowBox[{"14", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
        RowBox[{"mycstt", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
       RowBox[{"1512", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
        RowBox[{"mycsst", "[", 
         RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
        RowBox[{"mycsts", "[", 
         RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
        RowBox[{"mycstt", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], 
      RowBox[{"1512", " ", 
       RowBox[{"mycsst", "[", 
        RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"mycstt", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}]]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"3", ",", "2", ",", "5"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "180"}], " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "+", 
        RowBox[{"72", " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"1", ",", "4", ",", "4"}], "]"}], "=", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"mycsst", "[", 
        RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], 
      RowBox[{"10", " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"1", ",", "4", ",", "3"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["5", 
       RowBox[{"224", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"2", ",", "3", ",", "4"}], "]"}], "=", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"90", " ", 
          SuperscriptBox[
           RowBox[{"mycsst", "[", 
            RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"], " ", 
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox[
           RowBox[{"mycsst", "[", 
            RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"], " ", 
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"mycsst", "[", 
           RowBox[{"2", ",", "2", ",", "3"}], "]"}], " ", 
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "3", ",", "4"}], "]"}]}]}], ")"}]}], 
      RowBox[{"5", " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"2", ",", "2", ",", "3"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", "36"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"mycsss", "[", 
          RowBox[{"1", ",", "2", ",", "1"}], "]"}], " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"mycsss", "[", 
          RowBox[{"2", ",", "3", ",", "3"}], "]"}], " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"1", ",", "2", ",", "1"}], "]"}], "=", 
     FractionBox[
      RowBox[{
       RowBox[{"20", " ", 
        RowBox[{"mycsst", "[", 
         RowBox[{"1", ",", "2", ",", "2"}], "]"}]}], "+", 
       RowBox[{"81", " ", 
        RowBox[{"mycsst", "[", 
         RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"mycsst", "[", 
         RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}]}], 
      RowBox[{"60", " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"2", ",", "3", ",", "2"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mycsst", "[", 
            RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"], "+", 
          RowBox[{"18", " ", 
           RowBox[{"mycsss", "[", 
            RowBox[{"2", ",", "3", ",", "3"}], "]"}], " ", 
           RowBox[{"mycsst", "[", 
            RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
           RowBox[{"mycstt", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ")"}]}], 
       RowBox[{"63", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
        RowBox[{"mycstt", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"2", ",", "3", ",", "3"}], "]"}], "=", 
     FractionBox[
      RowBox[{
       RowBox[{"20", " ", 
        RowBox[{"mycsst", "[", 
         RowBox[{"1", ",", "2", ",", "2"}], "]"}]}], "-", 
       RowBox[{"243", " ", 
        RowBox[{"mycsst", "[", 
         RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"mycsst", "[", 
         RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}]}], 
      RowBox[{"720", " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"1", ",", "3", ",", "4"}], "]"}], "=", 
     FractionBox[
      RowBox[{"2700", " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], 
      RowBox[{"1204", "-", 
       RowBox[{"81", " ", 
        SuperscriptBox[
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}]}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsts", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}], "=", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "20"}], "+", 
       RowBox[{"1053", " ", 
        SuperscriptBox[
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "-", 
       RowBox[{"117", " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}]}], 
      RowBox[{"120960", " ", 
       RowBox[{"mycsss", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
       RowBox[{"mycstt", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsss", "[", 
      RowBox[{"2", ",", "3", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "400"}], " ", 
         SuperscriptBox[
          RowBox[{"mycsst", "[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"]}], "-", 
        RowBox[{"3960", " ", 
         SuperscriptBox[
          RowBox[{"mycsst", "[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
        RowBox[{"540", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycsst", "[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "-", 
        RowBox[{"1800", " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"2", ",", "2", ",", "1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "-", 
        RowBox[{"6561", " ", 
         SuperscriptBox[
          RowBox[{"mycsst", "[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
        RowBox[{"1458", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycsst", "[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "-", 
        RowBox[{"81", " ", 
         SuperscriptBox["\[Lambda]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"mycsst", "[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"50400", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"3", ",", "2", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2000"}], " ", 
         SuperscriptBox[
          RowBox[{"mycsst", "[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"]}], "-", 
        RowBox[{"9720", " ", 
         SuperscriptBox[
          RowBox[{"mycsst", "[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "-", 
        RowBox[{"5220", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycsst", "[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
        RowBox[{"12600", " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"2", ",", "2", ",", "1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "-", 
        RowBox[{"190269", " ", 
         SuperscriptBox[
          RowBox[{"mycsst", "[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
        RowBox[{"42282", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycsst", "[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "-", 
        RowBox[{"2349", " ", 
         SuperscriptBox["\[Lambda]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"mycsst", "[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
        RowBox[{"7257600", " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"2", ",", "3", ",", "1"}], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"5443200", " ", 
        RowBox[{"mycsss", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
        RowBox[{"mycsst", "[", 
         RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycsst", "[", 
      RowBox[{"2", ",", "2", ",", "1"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"360", " ", 
        SuperscriptBox[
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "80"}], " ", 
         SuperscriptBox[
          RowBox[{"mycsst", "[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"]}], "+", 
        RowBox[{"864", " ", 
         SuperscriptBox[
          RowBox[{"mycsst", "[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycsst", "[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
        RowBox[{"6561", " ", 
         SuperscriptBox[
          RowBox[{"mycsst", "[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "-", 
        RowBox[{"1458", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycsst", "[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
        RowBox[{"81", " ", 
         SuperscriptBox["\[Lambda]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"mycsst", "[", 
           RowBox[{"1", ",", "2", ",", "2"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "-", 
        RowBox[{"90720", " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"], " ", 
         RowBox[{"mycstt", "[", 
          RowBox[{"2", ",", "3", ",", "1"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"2", ",", "3", ",", "1"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"408240", " ", 
        SuperscriptBox[
         RowBox[{"mycstt", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"160", " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"972", " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"]}], "+", 
        RowBox[{"6561", " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "-", 
        RowBox[{"1458", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}], "+", 
        RowBox[{"81", " ", 
         SuperscriptBox["\[Lambda]", "4"], " ", 
         RowBox[{"mycsst", "[", 
          RowBox[{"1", ",", "2", ",", "2"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"mycstt", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "4"]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycstt", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], "=", 
     FractionBox["2", 
      RowBox[{"3", " ", 
       SqrtBox[
        RowBox[{"9", "-", 
         SuperscriptBox["\[Lambda]", "2"]}]]}]]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Fixing", " ", "sign", " ", "choice", " ", "for", " ", "normalization", 
     " ", "of", " ", 
     SuperscriptBox["S", "1"]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.827480160976275*^9, 3.8274801624231243`*^9}, {
  3.827580625259615*^9, 3.82758066007088*^9}, {3.827580706642766*^9, 
  3.82758070730681*^9}, {3.827580737666708*^9, 3.827580745522656*^9}, {
  3.8277321085027*^9, 3.827732115009059*^9}, {3.8278164314906693`*^9, 
  3.8278164338826*^9}, {3.829137716297661*^9, 3.829137745626274*^9}, {
  3.829138322639289*^9, 
  3.8291383480063868`*^9}},ExpressionUUID->"7094f9b5-7d6c-4c86-9cc6-\
209d56d12484"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Jacobi", " ", "identities"}], "  ", "*)"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "=", "7"}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"Jacobittt", "[", 
           RowBox[{
           "j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", "m3"}], 
           "]"}], ",", 
          RowBox[{"t", "[", "___", "]"}], ",", "Factor"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", 
          RowBox[{"-", "j1"}], ",", "j1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1", "-", "j1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", 
          RowBox[{"-", "j2"}], ",", "j2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j3", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1", "-", "j1", "-", "j2"}]}], "}"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"m3", ",", 
          RowBox[{"-", "j3"}], ",", "j3"}], "}"}]}], "]"}], ",", "5"}], "]"}],
     "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"Jacobitts", "[", 
           RowBox[{
           "j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", "m3"}], 
           "]"}], ",", 
          RowBox[{"t", "[", "___", "]"}], ",", "Factor"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", 
          RowBox[{"-", "j1"}], ",", "j1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1", "-", "j1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", 
          RowBox[{"-", "j2"}], ",", "j2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j3", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1", "-", "j1", "-", "j2"}]}], "}"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"m3", ",", 
          RowBox[{"-", "j3"}], ",", "j3"}], "}"}]}], "]"}], ",", "5"}], "]"}],
     "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"Jacobitss", "[", 
           RowBox[{
           "j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", "m3"}], 
           "]"}], ",", 
          RowBox[{"t", "[", "___", "]"}], ",", "Factor"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", 
          RowBox[{"-", "j1"}], ",", "j1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1", "-", "j1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", 
          RowBox[{"-", "j2"}], ",", "j2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j3", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1", "-", "j1", "-", "j2"}]}], "}"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"m3", ",", 
          RowBox[{"-", "j3"}], ",", "j3"}], "}"}]}], "]"}], ",", "5"}], "]"}],
     "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"Jacobisss", "[", 
           RowBox[{
           "j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", "m3"}], 
           "]"}], ",", 
          RowBox[{"s", "[", "___", "]"}], ",", "Factor"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", 
          RowBox[{"-", "j1"}], ",", "j1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1", "-", "j1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", 
          RowBox[{"-", "j2"}], ",", "j2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j3", ",", "1", ",", 
          RowBox[{"\[Gamma]", "-", "1", "-", "j1", "-", "j2"}]}], "}"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"m3", ",", 
          RowBox[{"-", "j3"}], ",", "j3"}], "}"}]}], "]"}], ",", "5"}], "]"}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8274801733519373`*^9, 3.827480174637075*^9}, {
  3.8275807484892693`*^9, 
  3.827580752889179*^9}},ExpressionUUID->"2ab9c789-01b9-4f35-88c3-\
bdb734d14ae1"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Algebra", " ", "of", " ", 
    RowBox[{"T", "^", "l_m"}], " ", "and", " ", 
    RowBox[{"S", "^", "l_m"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"mycomm", "[", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"j1", ",", "m1"}], "]"}], ",", 
            RowBox[{"t", "[", 
             RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}], ",", 
          RowBox[{"t", "[", "___", "]"}], ",", "Factor"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "1", ",", 
          RowBox[{"\[Beta]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", 
          RowBox[{"-", "j1"}], ",", "j1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "1", ",", 
          RowBox[{"\[Beta]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", 
          RowBox[{"-", "j2"}], ",", "j2"}], "}"}]}], "]"}], ",", "1"}], "]"}],
     "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"mycomm", "[", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"j1", ",", "m1"}], "]"}], ",", 
            RowBox[{"s", "[", 
             RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}], ",", 
          RowBox[{"t", "[", "___", "]"}], ",", "Factor"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "1", ",", 
          RowBox[{"\[Beta]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", 
          RowBox[{"-", "j1"}], ",", "j1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "1", ",", 
          RowBox[{"\[Beta]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", 
          RowBox[{"-", "j2"}], ",", "j2"}], "}"}]}], "]"}], ",", "1"}], "]"}],
     "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"mycomm", "[", 
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"j1", ",", "m1"}], "]"}], ",", 
            RowBox[{"s", "[", 
             RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}], ",", 
          RowBox[{"t", "[", "___", "]"}], ",", "Factor"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "1", ",", 
          RowBox[{"\[Beta]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", 
          RowBox[{"-", "j1"}], ",", "j1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "1", ",", 
          RowBox[{"\[Beta]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", 
          RowBox[{"-", "j2"}], ",", "j2"}], "}"}]}], "]"}], ",", "1"}], "]"}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8274801917759123`*^9, 3.827480192803432*^9}, {
  3.8291377626329947`*^9, 
  3.829137763537655*^9}},ExpressionUUID->"8d740cc4-38a9-4f07-9516-\
889af3690fac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"FAILURE", " ", "of", " ", 
    RowBox[{"Jacobitts", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", "2"}], ",", "3", ",", "0", ",", "1", ",", 
      RowBox[{"-", "1"}]}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Jacobitts", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "]"}], "]"}], "//", " ", "Simplify"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "It", " ", "is", " ", "not", " ", "solvable", " ", "unless", " ", 
       RowBox[{"t", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}]}], "]"}]}], "\[Rule]", " ", "0"}], ",", " ", 
     RowBox[{
     "and", " ", "this", " ", "means", " ", "that", " ", "under", " ", "the", 
      " ", "aforementioned", " ", "assumptions"}], ",", " ", 
     RowBox[{
      RowBox[{"Hs", "[", "\[Lambda]", "]"}], " ", "does", " ", "not", " ", 
      "generalize", " ", "from", " ", "svect", 
      RowBox[{"(", 
       SuperscriptBox["S", "2"], ")"}], " ", "to", " ", "the", " ", "full", 
      " ", "vect", 
      RowBox[{"(", 
       SuperscriptBox["S", "2"], ")"}]}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8274802307280073`*^9, 3.827480231682222*^9}, {
  3.827580767049169*^9, 3.827580784953409*^9}, {3.827816456889483*^9, 
  3.8278166488486223`*^9}, {3.829137801096843*^9, 
  3.829137866120949*^9}},ExpressionUUID->"3521ce41-5383-42cb-83fc-\
0cc2a84bbecd"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "4.- Deformations of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["A", "+"], TraditionalForm]],ExpressionUUID->
  "812ff15c-dc01-4fd4-be68-366633d6cb83"],
 " chiral subalgebra "
}], "Title",
 CellChangeTimes->{{3.827473791174061*^9, 3.827473798941307*^9}, {
   3.827481077381299*^9, 3.827481083461121*^9}, {3.828002268071295*^9, 
   3.828002272494952*^9}, {3.8280936149986467`*^9, 3.828093631718169*^9}, {
   3.828094632945674*^9, 3.8280946365136147`*^9}, 3.829113401170808*^9, {
   3.829197418704176*^9, 3.829197424848226*^9}, 
   3.830425676032399*^9},ExpressionUUID->"82d19818-ceff-4024-99c7-\
fe6683ac2413"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Definition", " ", "of", " ", "commutators"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycomm", "[", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"j1_", ",", "m1_"}], "]"}], ",", 
       RowBox[{"a", "[", 
        RowBox[{"j2_", ",", "m2_"}], "]"}]}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"j", ",", 
            RowBox[{"m1", "+", "m2"}]}], "]"}], 
          RowBox[{"myc", "[", 
           RowBox[{"j1", ",", "j2", ",", "j"}], "]"}]}], ")"}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "m"}], " ", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"j1", "+", "j2", "-", "j"}], ",", "m"}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j1", "-", "m1"}], ",", "m"}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j1", "+", "m1"}], ",", 
             RowBox[{"j1", "+", "j2", "-", "j", "-", "m"}]}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j2", "-", "m2"}], ",", 
             RowBox[{"j1", "+", "j2", "-", "j", "-", "m"}]}], "]"}], 
           RowBox[{"FactorialPower", "[", 
            RowBox[{
             RowBox[{"j2", "+", "m2"}], ",", "m"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", 
            RowBox[{"j1", "+", "j2", "-", "j"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Abs", "[", 
          RowBox[{"j1", "-", "j2"}], "]"}], ",", 
         RowBox[{"j1", "+", "j2"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mycomm", "[", 
      RowBox[{"expr1_", ",", "expr2_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tlist1", ",", "tlist2", ",", "j1", ",", "j2"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"tlist1", "=", 
         RowBox[{"Union", "[", 
          RowBox[{"Cases", "[", 
           RowBox[{
            RowBox[{"{", "expr1", "}"}], ",", 
            RowBox[{"a", "[", 
             RowBox[{"_", ",", "_"}], "]"}], ",", "\[Infinity]"}], "]"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"tlist2", "=", 
         RowBox[{"Union", "[", 
          RowBox[{"Cases", "[", 
           RowBox[{
            RowBox[{"{", "expr2", "}"}], ",", 
            RowBox[{"a", "[", 
             RowBox[{"_", ",", "_"}], "]"}], ",", "\[Infinity]"}], "]"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"expr1", ",", 
             RowBox[{"tlist1", "[", 
              RowBox[{"[", "j1", "]"}], "]"}]}], "]"}], 
           RowBox[{"Coefficient", "[", 
            RowBox[{"expr2", ",", 
             RowBox[{"tlist2", "[", 
              RowBox[{"[", "j2", "]"}], "]"}]}], "]"}], 
           RowBox[{"mycomm", "[", 
            RowBox[{
             RowBox[{"tlist1", "[", 
              RowBox[{"[", "j1", "]"}], "]"}], ",", 
             RowBox[{"tlist2", "[", 
              RowBox[{"[", "j2", "]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j1", ",", "1", ",", 
            RowBox[{"Length", "[", "tlist1", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j2", ",", "1", ",", 
            RowBox[{"Length", "[", "tlist2", "]"}]}], "}"}]}], "]"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Definition", " ", "of", " ", "Jacobi", " ", "identities"}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Jacobi", "[", 
      RowBox[{
      "j1_", ",", "m1_", ",", "j2_", ",", "m2_", ",", "j3_", ",", "m3_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"j1", ",", "m1"}], "]"}], ",", 
          RowBox[{"a", "[", 
           RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}], ",", 
        RowBox[{"a", "[", 
         RowBox[{"j3", ",", "m3"}], "]"}]}], "]"}], "+", 
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"j2", ",", "m2"}], "]"}], ",", 
          RowBox[{"a", "[", 
           RowBox[{"j3", ",", "m3"}], "]"}]}], "]"}], ",", 
        RowBox[{"a", "[", 
         RowBox[{"j1", ",", "m1"}], "]"}]}], "]"}], "+", 
      RowBox[{"mycomm", "[", 
       RowBox[{
        RowBox[{"mycomm", "[", 
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"j3", ",", "m3"}], "]"}], ",", 
          RowBox[{"a", "[", 
           RowBox[{"j1", ",", "m1"}], "]"}]}], "]"}], ",", 
        RowBox[{"a", "[", 
         RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8278156530665913`*^9, 3.827815663376096*^9}, {
  3.82913787272992*^9, 
  3.829137899920533*^9}},ExpressionUUID->"cc4175aa-05e5-49b8-b9b4-\
1557af22d92b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Restrictions", " ", "and", " ", "Assumptions"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"anti", "-", 
     RowBox[{"symm", " ", 
      RowBox[{"(", 
       RowBox[{"l1", ",", "m1"}], ")"}]}]}], " ", "<", 
    RowBox[{"--", 
     RowBox[{">", " ", 
      RowBox[{"(", 
       RowBox[{"l2", ",", "m2"}], ")"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"myc", "[", 
     RowBox[{"l1_", ",", "l2_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"l1", "+", "l2", "-", "l", "+", "1"}], ")"}]}], " ", 
      RowBox[{"myc", "[", 
       RowBox[{"l2", ",", "l1", ",", "l"}], "]"}]}], "/;", 
     RowBox[{"l1", ">", "l2"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Fixing", " ", "normalization", " ", "freedom", " ", "of", " ", 
     SuperscriptBox["A", "+"]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "2", ",", "1"}], "]"}], ":=", "1"}], ";", "  ", 
    RowBox[{"(*", " ", 
     RowBox[{"Fixes", " ", "normalization", " ", "freedom", " ", "of", " ", 
      RowBox[{"AP", "^", "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], ":=", "1"}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"Fixes", " ", "normalization", " ", "freedom", " ", "of", " ", 
       RowBox[{"AP", "^", "j"}], " ", "for", " ", "j"}], ">", 
      RowBox[{"1", " ", "given", " ", 
       RowBox[{"AP", "^", "1"}], " ", "and", " ", 
       RowBox[{"AP", "^", "2"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "3", ",", "4"}], "]"}], ":=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "4", ",", "5"}], "]"}], ":=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "5", ",", "6"}], "]"}], ":=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "6", ",", "7"}], "]"}], ":=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "7", ",", "8"}], "]"}], ":=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "8", ",", "9"}], "]"}], ":=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "9", ",", "10"}], "]"}], ":=", "1"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Normalisation", " ", "level", " ", "l"}], "=", "1"}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "1", ",", "1"}], "]"}], "=", 
     RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.82781567472335*^9, 3.827815675638261*^9}, {
  3.829137911505509*^9, 
  3.8291379233447*^9}},ExpressionUUID->"aaeeabf7-51da-4e6c-adc6-54011b97c10b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Solving", " ", "Jacobi", " ", "identities"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"0", ",", "n_", ",", "m_"}], "]"}], "=", "0"}], ";", "  ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "Necessary", " ", "to", " ", "remain", " ", "in", " ", "the", " ", 
      "classical", " ", "branch"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"n_", ",", "0", ",", "m_"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"m_", ",", "n_", ",", "0"}], "]"}], "=", "0"}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Gamma]", "=", "4"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "1", ",", "2"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Gamma]", "=", "5"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "2", ",", "2"}], "]"}], "=", 
     RowBox[{"1", "/", "3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "3", ",", "2"}], "]"}], "=", 
     RowBox[{"1", "/", "63"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "3", ",", "3"}], "]"}], "=", 
     RowBox[{"7", "/", "24"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Gamma]", "=", "6"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "4", ",", "3"}], "]"}], "=", 
     RowBox[{"5", "/", "224"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "4", ",", "4"}], "]"}], "=", 
     RowBox[{"11", "/", "40"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"2", ",", "2", ",", "4"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"2", ",", "2", ",", "2"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"2", ",", "3", ",", "4"}], "]"}], "=", 
     RowBox[{
      FractionBox["2", "5"], " ", 
      RowBox[{"myc", "[", 
       RowBox[{"2", ",", "2", ",", "3"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"2", ",", "3", ",", "2"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "630"]}], " ", 
      RowBox[{"myc", "[", 
       RowBox[{"2", ",", "2", ",", "3"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"2", ",", "2", ",", "3"}], "]"}], "=", 
     RowBox[{"15", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"2", ",", "3", ",", "3"}], "]"}], "=", 
     RowBox[{"1", "/", "36"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"2", ",", "3", ",", "1"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "42"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"myc", "[", 
         RowBox[{"2", ",", "2", ",", "1"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Gamma]", "=", "7"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "5", ",", "5"}], "]"}], "=", 
     RowBox[{"4", "/", "15"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "5", ",", "4"}], "]"}], "=", 
     RowBox[{"7", "/", "275"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"2", ",", "2", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", "5"}], "/", "3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"3", ",", "3", ",", "5"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "72"]}], " ", 
       RowBox[{"myc", "[", 
        RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["2", "3"], " ", 
       RowBox[{"myc", "[", 
        RowBox[{"2", ",", "4", ",", "5"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"3", ",", "3", ",", "6"}], "]"}], "=", 
     RowBox[{
      RowBox[{"myc", "[", 
       RowBox[{"2", ",", "3", ",", "5"}], "]"}], "-", 
      RowBox[{"myc", "[", 
       RowBox[{"2", ",", "4", ",", "6"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"2", ",", "4", ",", "5"}], "]"}], "=", 
     RowBox[{
      FractionBox["3", "2"], "+", 
      RowBox[{
       FractionBox["11", "240"], " ", 
       RowBox[{"myc", "[", 
        RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"2", ",", "4", ",", "2"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5", "9072"]}], "+", 
      RowBox[{
       FractionBox["12", "7"], " ", 
       RowBox[{"myc", "[", 
        RowBox[{"3", ",", "3", ",", "2"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"2", ",", "4", ",", "3"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["193", "6048"]}], "-", 
      RowBox[{
       FractionBox["40", "7"], " ", 
       RowBox[{"myc", "[", 
        RowBox[{"3", ",", "3", ",", "3"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"3", ",", "3", ",", "4"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "935"}], "+", 
          RowBox[{"84", " ", 
           RowBox[{"myc", "[", 
            RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
          RowBox[{"16500", " ", 
           RowBox[{"myc", "[", 
            RowBox[{"2", ",", "4", ",", "4"}], "]"}]}]}], ")"}]}], 
       "198000"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"3", ",", "3", ",", "3"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "270"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"3", ",", "3", ",", "2"}], "]"}], "=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"2", ",", "3", ",", "5"}], "]"}], "=", 
     RowBox[{
      FractionBox["9455", "1092"], "-", 
      RowBox[{
       FractionBox["7975", "91"], " ", 
       RowBox[{"myc", "[", 
        RowBox[{"2", ",", "4", ",", "4"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"2", ",", "4", ",", "4"}], "]"}], "=", 
     RowBox[{"1", "/", "44"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"3", ",", "3", ",", "1"}], "]"}], "=", 
     RowBox[{"1", "/", "1890"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Gamma]", "=", "8"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "6", ",", "5"}], "]"}], "=", 
     FractionBox["35", "1287"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"1", ",", "6", ",", "6"}], "]"}], "=", 
     RowBox[{"11", "/", "42"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"2", ",", "4", ",", "6"}], "]"}], "=", 
     FractionBox["20", "3"]}], ";"}], "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"2", ",", "5", ",", "6"}], "]"}], "=", 
     RowBox[{"9", "/", "7"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"2", ",", "5", ",", "4"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "110"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"3", ",", "4", ",", "6"}], "]"}], "=", 
     RowBox[{"20", "/", "63"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"2", ",", "5", ",", "3"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "1386"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"2", ",", "5", ",", "5"}], "]"}], "=", 
     RowBox[{"2", "/", "117"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"3", ",", "4", ",", "4"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["2", "1155"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"3", ",", "4", ",", "2"}], "]"}], "=", 
     FractionBox["1", "238140"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"3", ",", "4", ",", "5"}], "]"}], "=", 
     FractionBox["1", "2457"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"3", ",", "4", ",", "3"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["1", "49896"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"3", ",", "4", ",", "1"}], "]"}], "=", 
     RowBox[{"1", "/", "95256"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myc", "[", 
      RowBox[{"3", ",", "4", ",", "7"}], "]"}], "=", 
     RowBox[{
      FractionBox["20", "3"], "-", 
      RowBox[{"myc", "[", 
       RowBox[{"2", ",", "5", ",", "7"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.827815679034842*^9, 3.827815692161537*^9}},
 CellLabel->
  "In[2163]:=",ExpressionUUID->"6a07c6c3-66a9-4307-aa8c-609f163fcf81"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Jacobi", " ", "identities"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]", "=", "8"}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"Jacobi", "[", 
           RowBox[{
           "j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", "m3"}], 
           "]"}], ",", 
          RowBox[{"a", "[", "___", "]"}], ",", "Factor"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "0", ",", 
          RowBox[{"\[Gamma]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", 
          RowBox[{"-", "j1"}], ",", "j1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "0", ",", 
          RowBox[{"\[Gamma]", "-", "1", "-", "j1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", 
          RowBox[{"-", "j2"}], ",", "j2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j3", ",", "0", ",", 
          RowBox[{"\[Gamma]", "-", "1", "-", "j1", "-", "j2"}]}], "}"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"m3", ",", 
          RowBox[{"-", "j3"}], ",", "j3"}], "}"}]}], "]"}], ",", "5"}], "]"}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.827815702570951*^9, 3.827815703678088*^9}},
 CellLabel->
  "In[2206]:=",ExpressionUUID->"9557ac44-a7ef-491b-b8cd-d6a6140518b5"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.82781574867171*^9},
 CellLabel->
  "Out[2207]=",ExpressionUUID->"45db7309-f554-4eb6-be3c-f9aa104dc9eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Algebra", " ", "of", " ", 
    SuperscriptBox["A", "+"]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{"mycomm", "[", 
           RowBox[{
            RowBox[{"a", "[", 
             RowBox[{"j1", ",", "m1"}], "]"}], ",", 
            RowBox[{"a", "[", 
             RowBox[{"j2", ",", "m2"}], "]"}]}], "]"}], ",", 
          RowBox[{"a", "[", "___", "]"}], ",", "Factor"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "0", ",", 
          RowBox[{"\[Beta]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", 
          RowBox[{"-", "j1"}], ",", "j1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "0", ",", 
          RowBox[{"\[Beta]", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", 
          RowBox[{"-", "j2"}], ",", "j2"}], "}"}]}], "]"}], ",", "1"}], "]"}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.827815716643055*^9, 3.8278157177258053`*^9}, {
  3.829137958248805*^9, 
  3.829137986352337*^9}},ExpressionUUID->"99f74b23-4c94-44ae-8706-\
45969c8728e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        RowBox[{"a", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"a", "[", 
         RowBox[{"1", ",", "0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["4", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"12", " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"24", " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["8", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"4", ",", 
         RowBox[{"-", "4"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "12"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "3"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["4", "63"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["7", "6"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["4", "21"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["7", "4"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["8", "21"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["7", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["40", "63"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["35", "12"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "1"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["20", "21"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["7", "2"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "2"}], "]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"a", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["4", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "3"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["7", "4"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "3"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["10", "63"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "6"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["16", "63"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "12"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["16", "63"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["7", "12"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "1"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["10", "63"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["7", "6"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "2"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "4"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "3"}], "]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"a", "[", 
         RowBox[{"1", ",", "0"}], "]"}]}], ",", 
       RowBox[{"a", "[", 
        RowBox[{"1", ",", "1"}], "]"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"24", " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["8", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"12", " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["4", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}], ",", 
       RowBox[{"a", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["20", "21"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "2"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["40", "63"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["35", "12"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["8", "21"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["4", "21"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "4"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "1"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["4", "63"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "6"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "2"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["7", "12"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "3"}], "]"}]}], ",", 
       RowBox[{"a", "[", 
        RowBox[{"4", ",", "4"}], "]"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "3"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "3"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "24"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["8", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "30"}], " ", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "3"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "60"}], " ", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"240", " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{"90", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"960", " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "-", 
        RowBox[{"120", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["20", "3"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"5", ",", 
          RowBox[{"-", "5"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "4"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "4"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "-", 
        RowBox[{"24", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "3"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["12", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{"36", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "2"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["128", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["48", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{"48", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["640", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["120", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "-", 
        RowBox[{"60", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "0"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1920", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["240", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "+", 
        RowBox[{"10", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"72", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "1"}], "]"}]}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"30", " ", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "3"}]}], "]"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "120"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{"30", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "120"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "-", 
        RowBox[{"60", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"240", " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"90", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"18", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "4"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "4"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "6"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "3"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["12", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "2"}]}], "]"}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "2"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["96", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["24", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["256", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["24", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "-", 
        RowBox[{"30", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "0"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["320", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["5", "2"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"42", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "1"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["60", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"54", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "2"}], "]"}]}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["4", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"8", " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["4", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"60", " ", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"120", " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{"30", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "120"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "-", 
        RowBox[{"30", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "60"}], " ", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["5", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "+", 
        RowBox[{"36", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "3"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["20", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "2"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["128", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["16", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "1"}]}], "]"}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["192", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["4", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "0"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["128", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["16", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "1"}], "]"}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "1"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["20", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"24", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "2"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["5", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"36", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "3"}], "]"}]}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "240"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{"90", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"120", " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "+", 
        RowBox[{"60", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"120", " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"30", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "30"}], " ", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["60", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "2"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["320", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["5", "2"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{"42", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["256", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["24", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "+", 
        RowBox[{"30", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "0"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["96", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["24", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"18", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "1"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["12", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "2"}], "]"}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "2"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "6"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "3"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "18"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "4"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "4"}], "]"}]}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "24"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["8", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "1"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["4", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "960"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "+", 
        RowBox[{"120", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "240"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{"90", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}]}], ",", 
       RowBox[{"60", " ", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}], ",", 
       RowBox[{"30", " ", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1920", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["240", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{"10", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{"72", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["640", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["120", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "+", 
        RowBox[{"60", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "0"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["128", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["48", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"48", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "1"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["12", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"36", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "2"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "3"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"12", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "4"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "4"}], "]"}]}]}], ",", 
       RowBox[{
        FractionBox["20", "3"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"5", ",", "5"}], "]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "4"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "4"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "3"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["20", "21"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["7", "2"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "2"}]}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["20", "3"]}], " ", 
        RowBox[{"a", "[", 
         RowBox[{"5", ",", 
          RowBox[{"-", "5"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "18"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "4"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "4"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "3"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "-", 
        RowBox[{"36", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "3"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["60", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{"54", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "2"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1920", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["240", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{"10", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{"72", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["40", "9"]}], " ", 
        RowBox[{"a", "[", 
         RowBox[{"5", ",", 
          RowBox[{"-", "5"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["80", "9"]}], " ", 
        RowBox[{"a", "[", 
         RowBox[{"5", ",", 
          RowBox[{"-", "4"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["8", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["40", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "3"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["32", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["160", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "2"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["320", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["80", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["200", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1920", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["160", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["80", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "0"}], "]"}]}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["7", "12"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "3"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["10", "63"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["7", "6"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["40", "63"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["35", "12"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"12", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "4"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "4"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["5", "6"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "3"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["20", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{"24", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "2"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["320", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["5", "2"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{"42", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["640", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["120", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "-", 
        RowBox[{"60", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "0"}], "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["40", "9"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"5", ",", 
          RowBox[{"-", "5"}]}], "]"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["16", "9"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["40", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "3"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "3"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["80", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "2"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["320", "21"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["40", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["640", "21"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["80", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["160", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "0"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["320", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["80", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["200", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "1"}], "]"}]}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "63"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "6"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["16", "63"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["7", "12"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "21"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["7", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "0"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "3"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["12", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "2"}]}], "]"}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "2"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["128", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["16", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "1"}]}], "]"}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["256", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["24", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "-", 
        RowBox[{"30", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "0"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["128", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["48", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"48", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "1"}], "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["80", "9"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"5", ",", 
          RowBox[{"-", "4"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["16", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["40", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "3"}]}], "]"}]}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["64", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["8", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["40", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["128", "21"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["32", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["80", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "0"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["320", "21"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["40", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "1"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["32", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["160", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "2"}], "]"}]}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "21"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "4"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["2", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "21"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["7", "4"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "1"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["12", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{"36", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "2"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["96", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["24", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{"18", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["192", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["4", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "0"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["96", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["24", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "1"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["12", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"36", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "2"}], "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "3"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "3"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["40", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "3"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["8", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["80", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "2"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["64", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["8", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["40", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["64", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["8", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["40", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "1"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "3"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["80", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "2"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["8", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["40", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "3"}], "]"}]}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "21"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["16", "63"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "12"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "1"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["4", "63"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["7", "6"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "2"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["128", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["48", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{"48", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["256", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["24", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "+", 
        RowBox[{"30", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "0"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["128", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["16", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "1"}], "]"}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "1"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["12", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"3", ",", "2"}], "]"}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "2"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", "3"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"24", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "3"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "3"}], "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["32", "3"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["160", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "2"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["320", "21"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["40", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["128", "21"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["32", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["80", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "0"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["64", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["8", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["40", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "1"}], "]"}]}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["16", "9"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["40", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "3"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["80", "9"]}], " ", 
        RowBox[{"a", "[", 
         RowBox[{"5", ",", "4"}], "]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["40", "63"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["35", "12"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "1"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["10", "63"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "6"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "2"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["7", "12"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "3"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["640", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["120", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "+", 
        RowBox[{"60", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "0"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["320", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["5", "2"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"42", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "1"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["20", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "2"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["5", "6"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "3"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "3"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "4"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "4"}], "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["320", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["80", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["200", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["640", "21"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["80", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["160", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "0"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["320", "21"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["40", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "1"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["8", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["80", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "2"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["16", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["40", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "3"}], "]"}]}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["40", "9"]}], " ", 
        RowBox[{"a", "[", 
         RowBox[{"5", ",", "5"}], "]"}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["20", "21"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "2"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "2"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["7", "4"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "3"}], "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"a", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1920", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["240", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "-", 
        RowBox[{"10", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"72", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "1"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["60", "7"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "2"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "3"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "+", 
        RowBox[{"36", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "3"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "3"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"18", " ", 
         RowBox[{"a", "[", 
          RowBox[{"4", ",", "4"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["20", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "4"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["20", "3"]}], " ", 
        RowBox[{"a", "[", 
         RowBox[{"5", ",", "5"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1920", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "0"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["160", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["80", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "0"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["320", "7"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["80", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["200", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "1"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["32", "3"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["160", "9"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "2"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["8", "3"]}], " ", 
         RowBox[{"a", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["40", "3"], " ", 
         RowBox[{"a", "[", 
          RowBox[{"5", ",", "3"}], "]"}]}]}], ",", 
       RowBox[{
        FractionBox["80", "9"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"5", ",", "4"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["40", "9"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"5", ",", "5"}], "]"}]}], ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.827815752009611*^9},
 CellLabel->
  "Out[2209]=",ExpressionUUID->"fa728c19-5840-4ed7-b1bb-2d03dd1ec525"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1153, 1314},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 209, 4, 98, "Title",ExpressionUUID->"2fef5841-b38e-47ed-99b7-b5ebbe5fae3f"],
Cell[CellGroupData[{
Cell[814, 30, 211, 4, 69, "Chapter",ExpressionUUID->"c9fdffb8-86e6-40ac-bd91-f4ae712d148f"],
Cell[1028, 36, 4716, 78, 955, "Text",ExpressionUUID->"934e0544-6fb4-4b91-8fe4-4c9ab478162a"]
}, Closed]],
Cell[CellGroupData[{
Cell[5781, 119, 410, 8, 58, "Chapter",ExpressionUUID->"c68515bc-2587-4dd2-99b5-b27115fc7dee"],
Cell[6194, 129, 4001, 66, 472, "Text",ExpressionUUID->"4031065d-a84a-422a-9a47-e0c336b09a73"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10244, 201, 462, 12, 99, "Title",ExpressionUUID->"ef92ca27-055b-455c-9d20-a45c89f9eae7"],
Cell[CellGroupData[{
Cell[10731, 217, 262, 4, 69, "Chapter",ExpressionUUID->"d0c99add-d553-45ad-888d-c2f1a7c10ec8"],
Cell[10996, 223, 2388, 72, 301, "Input",ExpressionUUID->"5d019bc2-47e5-4f6c-b95b-79f1c8f19461"],
Cell[CellGroupData[{
Cell[13409, 299, 74445, 2215, 5302, "Input",ExpressionUUID->"04f7ae48-e106-4fd9-9c24-660893493acc"],
Cell[87857, 2516, 152, 3, 34, "Output",ExpressionUUID->"5b6db710-3d93-42fe-a8a4-8866fd66d484"],
Cell[88012, 2521, 153, 3, 34, "Output",ExpressionUUID->"9c7781e8-1f04-4376-b353-30688fbf4ff3"],
Cell[88168, 2526, 152, 3, 34, "Output",ExpressionUUID->"444139bb-3f25-4d62-9baf-fc6e9487a2b1"],
Cell[88323, 2531, 155, 3, 34, "Output",ExpressionUUID->"478452d0-71b8-4b93-afd8-b307d8fce48f"],
Cell[88481, 2536, 155, 3, 34, "Output",ExpressionUUID->"7d3191cf-1379-4884-8728-8ba9a67593ae"],
Cell[88639, 2541, 153, 3, 34, "Output",ExpressionUUID->"4a755d67-7623-4069-8718-e28682e8d4db"],
Cell[88795, 2546, 155, 3, 34, "Output",ExpressionUUID->"60468e25-56e6-4954-a233-f94e41ec9495"],
Cell[88953, 2551, 153, 3, 34, "Output",ExpressionUUID->"ec69ce9d-3a35-41fc-b09f-b91af2559096"],
Cell[89109, 2556, 155, 3, 34, "Output",ExpressionUUID->"127a1761-8292-4f87-93b5-8080058cf185"],
Cell[89267, 2561, 155, 3, 34, "Output",ExpressionUUID->"d29f8ff1-a696-4306-8ad6-f6913c4ccbad"],
Cell[89425, 2566, 153, 3, 34, "Output",ExpressionUUID->"93be8e6f-d8c4-4068-b174-242501b22084"],
Cell[89581, 2571, 155, 3, 34, "Output",ExpressionUUID->"22c95c56-f791-4a17-b061-7854d77df13b"],
Cell[89739, 2576, 153, 3, 34, "Output",ExpressionUUID->"28977bab-419d-44f0-b13b-1424f058e1c4"],
Cell[89895, 2581, 155, 3, 34, "Output",ExpressionUUID->"53843469-e8da-47a0-ab4f-f0f3bcb06d8e"],
Cell[90053, 2586, 153, 3, 34, "Output",ExpressionUUID->"4d0df0fe-4aef-44ee-8644-a64ec8b53450"],
Cell[90209, 2591, 153, 3, 34, "Output",ExpressionUUID->"8a7cd701-fe6f-4910-949f-d96a140a0ecf"],
Cell[90365, 2596, 153, 3, 34, "Output",ExpressionUUID->"28a7a8f5-2ff7-4843-be0d-8fa95b185258"],
Cell[90521, 2601, 155, 3, 34, "Output",ExpressionUUID->"21ad8f02-38cf-47df-8104-2b164a58ede2"],
Cell[90679, 2606, 153, 3, 34, "Output",ExpressionUUID->"bb27afd2-f839-4eb8-b3eb-eb169def2de3"],
Cell[90835, 2611, 153, 3, 34, "Output",ExpressionUUID->"08587354-75df-483d-afcc-7168387f2689"],
Cell[90991, 2616, 153, 3, 34, "Output",ExpressionUUID->"0cc1a0b8-442c-47d5-8f2d-60becb2b7fdc"],
Cell[91147, 2621, 155, 3, 34, "Output",ExpressionUUID->"c17a3078-77ee-480f-ac0b-6807eb628236"],
Cell[91305, 2626, 153, 3, 34, "Output",ExpressionUUID->"39149933-88ef-417f-aac4-f9a9d8df257f"],
Cell[91461, 2631, 153, 3, 34, "Output",ExpressionUUID->"6b2f3d03-0cbf-452e-bdd1-b2bf1751185f"],
Cell[91617, 2636, 153, 3, 34, "Output",ExpressionUUID->"351d3818-f533-43ba-92f5-ba865babca0e"],
Cell[91773, 2641, 153, 3, 34, "Output",ExpressionUUID->"1e9b0500-1466-40e9-9cd6-eaad47be4140"],
Cell[91929, 2646, 155, 3, 34, "Output",ExpressionUUID->"0f684747-90b1-4db4-a107-9856e8210efc"],
Cell[92087, 2651, 155, 3, 34, "Output",ExpressionUUID->"8d0ee5b6-29de-4d99-a9f8-6078cf4f3514"],
Cell[92245, 2656, 155, 3, 34, "Output",ExpressionUUID->"8dc35132-cad9-4489-81a3-d94435243a7c"],
Cell[92403, 2661, 155, 3, 34, "Output",ExpressionUUID->"3acd193a-0992-4157-8cdd-d75c4fc8e21d"],
Cell[92561, 2666, 155, 3, 34, "Output",ExpressionUUID->"f81ee462-2425-41b6-96f0-32bc5f69aae0"],
Cell[92719, 2671, 153, 3, 34, "Output",ExpressionUUID->"fd37d0bc-256a-41f6-b6b7-46f2255d7b03"],
Cell[92875, 2676, 155, 3, 34, "Output",ExpressionUUID->"bdd57a8b-3ae7-451b-8c27-68e4b11ab7fb"],
Cell[93033, 2681, 153, 3, 34, "Output",ExpressionUUID->"3a79e7c9-7a04-41ec-8caa-f2b0e24f76a2"],
Cell[93189, 2686, 153, 3, 34, "Output",ExpressionUUID->"c22122a9-dd82-4738-94f7-ad464724ba04"],
Cell[93345, 2691, 152, 3, 34, "Output",ExpressionUUID->"3b1d393d-4263-45e7-be45-317cf8976bab"],
Cell[93500, 2696, 153, 3, 34, "Output",ExpressionUUID->"142d9a37-50a1-414a-98ac-971199f2c2a1"],
Cell[93656, 2701, 153, 3, 34, "Output",ExpressionUUID->"d9aa4c37-bb90-4f7b-8991-2799dfb5e597"],
Cell[93812, 2706, 153, 3, 34, "Output",ExpressionUUID->"7d67b16a-cf7f-446f-979d-e58bcea5f56f"],
Cell[93968, 2711, 153, 3, 34, "Output",ExpressionUUID->"51ec83fe-4c00-46b1-a2a9-e0f05ef09610"],
Cell[94124, 2716, 155, 3, 34, "Output",ExpressionUUID->"2dd21908-71a5-4bcf-aa25-ae43c904728d"],
Cell[94282, 2721, 153, 3, 34, "Output",ExpressionUUID->"570e40e2-08af-4951-814c-11759da3308b"],
Cell[94438, 2726, 153, 3, 34, "Output",ExpressionUUID->"db59aa49-bd76-47af-a73b-007b37f7dfd7"],
Cell[94594, 2731, 155, 3, 34, "Output",ExpressionUUID->"97728c21-12a0-4a75-8eb3-3a0b37ce2748"],
Cell[94752, 2736, 153, 3, 34, "Output",ExpressionUUID->"a4eb13c1-3f2f-417b-bb76-d56b87c53366"],
Cell[94908, 2741, 153, 3, 34, "Output",ExpressionUUID->"eeda871c-3f91-4bb7-911c-2910c7621234"],
Cell[95064, 2746, 153, 3, 34, "Output",ExpressionUUID->"5a79aaa5-708d-4b74-b1fa-8a0185260cfd"],
Cell[95220, 2751, 153, 3, 34, "Output",ExpressionUUID->"2b13293f-78b6-4583-805d-e94d56dfcc5f"],
Cell[95376, 2756, 153, 3, 34, "Output",ExpressionUUID->"d0367008-5257-4f40-ac03-a659405e1137"],
Cell[95532, 2761, 155, 3, 34, "Output",ExpressionUUID->"81fc5727-66f3-4f7a-84e9-cb950e60d129"],
Cell[95690, 2766, 153, 3, 34, "Output",ExpressionUUID->"427fe60f-3278-470d-bd8a-02fcb4326fa0"],
Cell[95846, 2771, 153, 3, 34, "Output",ExpressionUUID->"887b1025-c90e-41f4-8a33-8d2661646a9f"]
}, Open  ]],
Cell[96014, 2777, 4186, 119, 371, "Input",ExpressionUUID->"77b95f1f-2bd7-49f6-aa2b-5339826e51fe"],
Cell[100203, 2898, 3947, 118, 287, "Input",ExpressionUUID->"7afea533-9820-4f2c-92ae-48da77c8a1b5"],
Cell[104153, 3018, 3719, 111, 224, "Input",ExpressionUUID->"755e76d6-6f06-4861-948a-a4f270b0dcb3"]
}, Closed]],
Cell[CellGroupData[{
Cell[107909, 3134, 214, 4, 58, "Chapter",ExpressionUUID->"c9aaf003-57ad-414b-b99f-4bc08726c0eb"],
Cell[CellGroupData[{
Cell[108148, 3142, 490, 13, 54, "Subsection",ExpressionUUID->"1f6b566f-3e90-4709-ba5d-af723dbffa22"],
Cell[108641, 3157, 2584, 82, 383, "Input",ExpressionUUID->"895b93fd-53a3-40ff-a1e9-59599a3b9ecc"],
Cell[CellGroupData[{
Cell[111250, 3243, 73840, 2287, 7022, "Input",ExpressionUUID->"e2abc465-563b-40d4-a4f4-5f59b1776d55"],
Cell[185093, 5532, 154, 3, 34, "Output",ExpressionUUID->"bd32e53e-5ce3-493f-b230-90082dbd472c"],
Cell[185250, 5537, 154, 3, 34, "Output",ExpressionUUID->"a7a2a1a8-bc5d-45ca-91c3-3073d6083c49"],
Cell[185407, 5542, 156, 3, 34, "Output",ExpressionUUID->"cbd4aaf3-b083-4a8e-b5bb-b3a5dbdb35e4"],
Cell[185566, 5547, 153, 3, 34, "Output",ExpressionUUID->"447bb1fd-c1df-4168-aed8-a0ded395d110"],
Cell[185722, 5552, 154, 3, 34, "Output",ExpressionUUID->"11f29d67-2b21-403f-af72-36e3df41a7f2"],
Cell[185879, 5557, 154, 3, 34, "Output",ExpressionUUID->"c4b170b6-84b5-4b29-9407-e46083478005"],
Cell[186036, 5562, 156, 3, 34, "Output",ExpressionUUID->"46931744-02dd-4b1d-a7ae-36aafa81fbdf"],
Cell[186195, 5567, 154, 3, 34, "Output",ExpressionUUID->"c2783b1d-143a-4e4e-b2c7-f08ee36131ab"],
Cell[186352, 5572, 156, 3, 34, "Output",ExpressionUUID->"be0ead1d-4a4e-4024-aff6-b19f38d67c09"],
Cell[186511, 5577, 154, 3, 34, "Output",ExpressionUUID->"d639a354-ecc5-47c0-8f20-f6f437788859"],
Cell[186668, 5582, 154, 3, 34, "Output",ExpressionUUID->"3885d1c0-06e7-4e9c-9a68-df0f62e95260"],
Cell[186825, 5587, 156, 3, 34, "Output",ExpressionUUID->"86a71c0d-6d44-4ad1-b32e-a195582ce344"],
Cell[186984, 5592, 154, 3, 34, "Output",ExpressionUUID->"77171211-d040-45fe-ad13-943f5360168b"],
Cell[187141, 5597, 154, 3, 34, "Output",ExpressionUUID->"f9cdbd9b-3d25-4e9b-b868-c6cd72601833"],
Cell[187298, 5602, 156, 3, 34, "Output",ExpressionUUID->"decdb920-02ea-4ec8-a37b-f24c5419fbab"],
Cell[187457, 5607, 156, 3, 34, "Output",ExpressionUUID->"e6996f65-5c70-447f-a82e-1dbadcb81a4a"],
Cell[187616, 5612, 156, 3, 34, "Output",ExpressionUUID->"557ec2f9-0848-49bd-bc44-dc4569690141"],
Cell[187775, 5617, 156, 3, 34, "Output",ExpressionUUID->"91ed6146-75b7-48dc-ae81-48f849697547"],
Cell[187934, 5622, 154, 3, 34, "Output",ExpressionUUID->"cf930722-60b0-4f91-91ac-32899f5cf426"],
Cell[188091, 5627, 154, 3, 34, "Output",ExpressionUUID->"17cf9595-d2b6-4d8b-b288-16e73d28ac80"],
Cell[188248, 5632, 154, 3, 34, "Output",ExpressionUUID->"fe654f22-f8d4-4b4f-bbbb-79769f320ed1"],
Cell[188405, 5637, 154, 3, 34, "Output",ExpressionUUID->"716e70ef-432e-4f70-a71c-aa24cd1b940b"],
Cell[188562, 5642, 156, 3, 34, "Output",ExpressionUUID->"9245dcdb-5758-4501-859d-eafb72503832"],
Cell[188721, 5647, 156, 3, 34, "Output",ExpressionUUID->"0a8f7665-f41c-4fbd-89e9-44e06a8f43a3"],
Cell[188880, 5652, 153, 3, 34, "Output",ExpressionUUID->"40077d8c-47cb-4fcd-8898-43b353d84fe6"],
Cell[189036, 5657, 153, 3, 34, "Output",ExpressionUUID->"8328baf1-dbf1-44fc-a41b-eed1e105b99a"],
Cell[189192, 5662, 154, 3, 34, "Output",ExpressionUUID->"1b4cbdc6-8072-4330-8149-2cb439786e27"],
Cell[189349, 5667, 154, 3, 34, "Output",ExpressionUUID->"a3a40078-93d8-40be-845e-c51e4a834be8"],
Cell[189506, 5672, 154, 3, 34, "Output",ExpressionUUID->"1ae51079-cde9-4a52-aa9c-6e4a95f55510"],
Cell[189663, 5677, 156, 3, 34, "Output",ExpressionUUID->"11dc24ac-77f2-4ede-9ed9-2b886e06b73e"],
Cell[189822, 5682, 154, 3, 34, "Output",ExpressionUUID->"d37bebf7-2bbc-4753-a9fc-47eeab1b3880"],
Cell[189979, 5687, 156, 3, 34, "Output",ExpressionUUID->"e0848c52-8709-478d-880a-eff28a4b3e8d"],
Cell[190138, 5692, 154, 3, 34, "Output",ExpressionUUID->"1fbcda24-57d6-4b98-aa04-3fedbd6210cc"],
Cell[190295, 5697, 154, 3, 34, "Output",ExpressionUUID->"ca971dfb-c420-4415-9564-a08f1d8058d9"],
Cell[190452, 5702, 153, 3, 34, "Output",ExpressionUUID->"99b99271-3730-468d-97ef-776ddbdcaf78"],
Cell[190608, 5707, 156, 3, 34, "Output",ExpressionUUID->"dd5a7df3-59fb-4bf1-8346-f93c6bcb02c7"],
Cell[190767, 5712, 154, 3, 34, "Output",ExpressionUUID->"f8fdc58f-82be-4205-9ed1-7f325823e57a"],
Cell[190924, 5717, 154, 3, 34, "Output",ExpressionUUID->"32aee6b9-1e44-40aa-833a-253f472536d6"],
Cell[191081, 5722, 156, 3, 34, "Output",ExpressionUUID->"1dbbcb16-b23b-426e-98e5-e41a65034d30"],
Cell[191240, 5727, 156, 3, 34, "Output",ExpressionUUID->"77c213fa-632f-4f0b-870a-f8ff68a0e52d"],
Cell[191399, 5732, 156, 3, 34, "Output",ExpressionUUID->"1e2596e5-0cea-4acf-9492-4a0e0ac5417f"],
Cell[191558, 5737, 154, 3, 34, "Output",ExpressionUUID->"8c7230dd-f8e5-4910-9afd-c7161579a857"],
Cell[191715, 5742, 154, 3, 34, "Output",ExpressionUUID->"eac3d0d3-ca6a-48f9-8a09-9b3584950f46"],
Cell[191872, 5747, 154, 3, 34, "Output",ExpressionUUID->"d5567d4e-8dd3-4c08-adeb-207eb7ad1343"],
Cell[192029, 5752, 154, 3, 34, "Output",ExpressionUUID->"a09362a0-646e-4949-938f-4a49fa547f4c"],
Cell[192186, 5757, 156, 3, 34, "Output",ExpressionUUID->"9531f566-8dd2-49ff-bddf-02ac4ca9e89d"],
Cell[192345, 5762, 154, 3, 34, "Output",ExpressionUUID->"8fa653dd-df03-40da-916c-cc15d8f035ee"],
Cell[192502, 5767, 156, 3, 34, "Output",ExpressionUUID->"60b0b26e-aae0-4fce-a222-f035c233d3c3"],
Cell[192661, 5772, 154, 3, 34, "Output",ExpressionUUID->"11edbe3f-f3c1-4cc9-ae9b-de530d042bab"],
Cell[192818, 5777, 154, 3, 34, "Output",ExpressionUUID->"63eea5ff-c3ec-4226-99ad-ca44f11f5a27"],
Cell[192975, 5782, 153, 3, 34, "Output",ExpressionUUID->"73f5998d-3117-4cac-a309-08d367e275ef"],
Cell[193131, 5787, 154, 3, 34, "Output",ExpressionUUID->"fb6345b8-faed-46ce-83af-d517a59ebccb"],
Cell[193288, 5792, 154, 3, 34, "Output",ExpressionUUID->"0ecd9fd8-f336-49f0-8d94-a0fb42cf1291"],
Cell[193445, 5797, 154, 3, 34, "Output",ExpressionUUID->"4aa7d288-e509-4855-a5f8-1d13c566f092"],
Cell[193602, 5802, 154, 3, 34, "Output",ExpressionUUID->"bdc96282-0ffa-41c9-9e8e-36447a6e99c8"],
Cell[193759, 5807, 156, 3, 34, "Output",ExpressionUUID->"24cf574c-00da-48f3-8286-3c920e061057"],
Cell[193918, 5812, 154, 3, 34, "Output",ExpressionUUID->"c31439ce-0e0c-408d-b57c-e2214988bdcf"],
Cell[194075, 5817, 156, 3, 34, "Output",ExpressionUUID->"3902551e-bb7b-44ee-8173-0fe119e45e8d"],
Cell[194234, 5822, 154, 3, 34, "Output",ExpressionUUID->"b7bdb351-57ac-4848-b6d9-ccafe405adbc"],
Cell[194391, 5827, 154, 3, 34, "Output",ExpressionUUID->"03bf766a-4a0b-4899-9f1f-31a7e7ef9b0d"],
Cell[194548, 5832, 154, 3, 34, "Output",ExpressionUUID->"1912d44f-c349-43fd-93e6-d86b2cf608af"],
Cell[194705, 5837, 156, 3, 34, "Output",ExpressionUUID->"fa5742a4-e9f3-4467-bd18-d29e94e99339"],
Cell[194864, 5842, 154, 3, 34, "Output",ExpressionUUID->"db286ff2-24d1-4f41-9f40-b7216849e05f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[195067, 5851, 468, 12, 38, "Subsection",ExpressionUUID->"914895e6-232b-433c-941e-760422774ba2"],
Cell[195538, 5865, 2029, 60, 251, "Input",ExpressionUUID->"5423ce7e-2276-4bf7-949a-b68a8319c721"],
Cell[197570, 5927, 40948, 1248, 4437, "Input",ExpressionUUID->"74917082-5d2f-47ae-b274-dc0a165533bf"],
Cell[238521, 7177, 2082, 57, 136, "Input",ExpressionUUID->"8b523365-1072-42a9-bee1-1ef21b94505b"],
Cell[240606, 7236, 1883, 49, 199, "Input",ExpressionUUID->"5ab28415-3c02-4aea-b233-3471ca8ae245"],
Cell[242492, 7287, 2141, 54, 199, "Input",ExpressionUUID->"7c555fcf-fd14-444a-9469-4e0876b45749"],
Cell[244636, 7343, 2047, 51, 178, "Input",ExpressionUUID->"4a528063-25a1-49e6-a46e-4de812006c90"],
Cell[246686, 7396, 2094, 54, 178, "Input",ExpressionUUID->"1b2f2de0-ef90-439b-9ced-2126429f74c3"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[248841, 7457, 672, 15, 99, "Title",ExpressionUUID->"2c242069-7be5-4ab8-ba8f-74927f4f4905"],
Cell[249516, 7474, 16574, 461, 955, "Input",ExpressionUUID->"5f45da4b-7f5c-4d9d-8ba8-fb976c05405a"],
Cell[266093, 7937, 12798, 362, 1270, "Input",ExpressionUUID->"f6784f64-b63c-4e4b-b69c-76145f985272"],
Cell[278894, 8301, 50737, 1568, 5963, "Input",ExpressionUUID->"9d5c09fa-3ced-47d7-a3ee-637a86bb943f"],
Cell[CellGroupData[{
Cell[329656, 9873, 5385, 142, 346, "Input",ExpressionUUID->"5f5440be-b1b0-4e23-b31f-766b318e29b8"],
Cell[335044, 10017, 275, 6, 34, "Output",ExpressionUUID->"88649ff1-3317-45ac-80f3-8fba83cae425"],
Cell[335322, 10025, 273, 6, 34, "Output",ExpressionUUID->"49f82640-e287-46b5-b613-9cfdc44b226e"],
Cell[335598, 10033, 273, 6, 34, "Output",ExpressionUUID->"4d935156-b0ee-4b4b-8426-11a54c4ba143"],
Cell[335874, 10041, 272, 6, 34, "Output",ExpressionUUID->"60d0418d-7887-4422-9b72-03cc27cf4f9b"]
}, Open  ]],
Cell[336161, 10050, 3509, 95, 283, "Input",ExpressionUUID->"74777863-5732-4b2a-9ce6-76d22938d04f"]
}, Closed]],
Cell[CellGroupData[{
Cell[339707, 10150, 412, 7, 72, "Title",ExpressionUUID->"44d29428-b7a7-464a-ab16-e655a7e056aa"],
Cell[340122, 10159, 18433, 508, 1186, "Input",ExpressionUUID->"d0593b18-3d9a-471a-84c7-cc969a5f8258"],
Cell[358558, 10669, 7577, 226, 577, "Input",ExpressionUUID->"799aa798-2032-4d6f-bd2a-06f6575f2e0f"],
Cell[366138, 10897, 36544, 1000, 3010, "Input",ExpressionUUID->"7094f9b5-7d6c-4c86-9cc6-209d56d12484"],
Cell[402685, 11899, 5218, 140, 346, "Input",ExpressionUUID->"2ab9c789-01b9-4f35-88c3-bdb734d14ae1"],
Cell[407906, 12041, 3512, 95, 283, "Input",ExpressionUUID->"8d740cc4-38a9-4f07-9516-889af3690fac"],
Cell[411421, 12138, 1636, 40, 138, "Input",ExpressionUUID->"3521ce41-5383-42cb-83fc-0cc2a84bbecd"]
}, Closed]],
Cell[CellGroupData[{
Cell[413094, 12183, 630, 14, 73, "Title",ExpressionUUID->"82d19818-ceff-4024-99c7-fe6683ac2413"],
Cell[413727, 12199, 5647, 151, 430, "Input",ExpressionUUID->"cc4175aa-05e5-49b8-b9b4-1557af22d92b"],
Cell[419377, 12352, 3539, 98, 514, "Input",ExpressionUUID->"aaeeabf7-51da-4e6c-adc6-54011b97c10b"],
Cell[422919, 12452, 10731, 326, 1656, "Input",ExpressionUUID->"6a07c6c3-66a9-4307-aa8c-609f163fcf81"],
Cell[CellGroupData[{
Cell[433675, 12782, 1603, 43, 157, "Input",ExpressionUUID->"9557ac44-a7ef-491b-b8cd-d6a6140518b5"],
Cell[435281, 12827, 175, 4, 34, "Output",ExpressionUUID->"45db7309-f554-4eb6-be3c-f9aa104dc9eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[435493, 12836, 1461, 40, 157, "Input",ExpressionUUID->"99f74b23-4c94-44ae-8706-45969c8728e1"],
Cell[436957, 12878, 82660, 2623, 2501, "Output",ExpressionUUID->"fa728c19-5840-4ed7-b1bb-2d03dd1ec525"]
}, Open  ]]
}, Closed]]
}
]
*)


